On the Algebra of the Infrared with Twisted Masses

The Algebra of the Infrared \cite{Gaiotto:2015aoa} is a framework to construct local observables, interfaces, and categories of supersymmetric boundary conditions of massive $\mathcal{N}=(2,2)$ theories in two dimensions by using information only about the BPS sector. The resulting framework is known as the ``web-based formalism.'' In this paper we initiate the generalization of the web-based formalism to include a much wider class of $\mathcal{N}=(2,2)$ quantum field theories than was discussed in \cite{Gaiotto:2015aoa}: theories with non-trivial twisted masses. The essential new ingredient is the presence of BPS particles within a fixed vacuum sector. In this paper we work out the web-based formalism for the simplest class of theories that allow for such BPS particles: theories with a single vacuum and a single twisted mass. We show that even in this simple setting there are interesting new phenomenon including the emergence of Fock spaces of closed solitons and a natural appearance of Koszul dual algebras. Mathematically, studying theories with twisted masses includes studying the Fukaya-Seidel category of A-type boundary conditions for Landau-Ginzburg models defined by a closed holomorphic one-form. This paper sketches a web-based construction for the category of A-type boundary conditions for one-forms with a single Morse zero and a single non-trivial period. We demonstrate our formalism explicitly in a particularly instructive example.

==> criticalvaluesfortoymodel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10002,        270]
NotebookOptionsPosition[      8838,        244]
NotebookOutlinePosition[      9235,        260]
CellTagsIndexPosition[      9192,        257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", 
   RowBox[{"x_", ",", "a_"}], "]"}], " ", ":=", " ", 
  RowBox[{"x", " ", "-", " ", 
   RowBox[{"Exp", "[", "x", "]"}], " ", "+", " ", 
   RowBox[{"a", " ", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "/", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9222821142015867`*^9, 3.92228213773991*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"af7c85b1-5768-41cb-b39d-caa60277889c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Critpoints", "[", "k_", "]"}], " ", ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"2", "Pi", " ", "I", " ", "n"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"-", "k"}], ",", "k"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922282385502289*^9, 3.9222824128106794`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c219bfd3-a783-4fe4-a1e3-bb3e85f7ba9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finddRoots", "[", 
   RowBox[{"func_", ",", " ", "point_", ",", " ", "a_"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "roots", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"roots", " ", "=", " ", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"func", "[", 
           RowBox[{"x", ",", "a"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "point"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "/.", "roots"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922282435839897*^9, 3.9222824552766438`*^9}, {
  3.92228250247945*^9, 3.9222825445860796`*^9}, {3.9222836754037356`*^9, 
  3.922283708028882*^9}, {3.922283877373757*^9, 3.922283883010125*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"423f8bf5-e2c8-447d-a51b-350b4e2840ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pcritpoints", "[", 
   RowBox[{"k_", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"finddRoots", "[", 
      RowBox[{"W", ",", "#", ",", "a"}], "]"}], " ", "&"}], "/@", 
    RowBox[{"Critpoints", "[", "k", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922283731791658*^9, 3.9222838467561407`*^9}, {
  3.922283929882414*^9, 3.92228393241866*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2ae0b754-4f30-4bcf-b061-e82fb317adfb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pcritpoints", "[", 
  RowBox[{"2", ",", "0.01"}], "]"}]], "Input",
 CellChangeTimes->{{3.9222838483898673`*^9, 3.9222838530381036`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"9c7b4711-2d56-401d-af38-359ae0ac7b77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "-", 
    RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "-", 
    RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], ",", "0.`", ",", 
   RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "+", 
    RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
    RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9222838533643103`*^9, 3.922283887605893*^9, 
  3.9222839347344227`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"307b50b8-9167-42a9-ae82-e33865b50ca3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Critvals", "[", "a_", "]"}], " ", ":=", 
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"x", ",", 
     RowBox[{"0.01", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", "a"}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"x", "->", 
    RowBox[{"pcritpoints", "[", 
     RowBox[{"3", ",", 
      RowBox[{"0.01", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "a"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9222934274801817`*^9, 3.9222935563003187`*^9}, {
  3.922293590867218*^9, 3.92229359097513*^9}, {3.922293841270073*^9, 
  3.92229384299735*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"8d992cb6-07a2-4345-94b1-70108254218f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexListPlot", "[", 
  RowBox[{
   RowBox[{"Critvals", "[", "2", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "0.5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "22"}], ",", "22"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9222935936047187`*^9, 3.922293680735077*^9}, {
  3.922293853610927*^9, 3.922293856113043*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"260b483c-a3c4-48a6-b083-81b277934f41"],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{-0.249554582990959, -20.452430292943042`}, \
{-0.6664241976828824, -13.278623509907447`}, {-0.9165951470377173, \
-6.461212521376124}, {-1., 0.}, {-0.9165745281639639, 
      6.105237156533224}, {-0.6662606426117668, 
      11.854752032936672`}, {-0.24901062718333777`, 
      17.248832513376446`}}]}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}},
  AspectRatio->1,
  Axes->True,
  AxesOrigin->{-0.5, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->{{-3, -0.5}, {-22, 22}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9222936058377104`*^9, 3.9222936809281044`*^9}, 
   3.9222938567108*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"639f76ae-1644-4549-8f3f-99957db22e48"]
}, Open  ]]
},
WindowSize->{2544, 1357},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12975e35-cc13-45d6-817c-a16f7941638d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 419, 10, 29, "Input",ExpressionUUID->"af7c85b1-5768-41cb-b39d-caa60277889c"],
Cell[980, 32, 430, 10, 29, "Input",ExpressionUUID->"c219bfd3-a783-4fe4-a1e3-bb3e85f7ba9a"],
Cell[1413, 44, 1010, 25, 70, "Input",ExpressionUUID->"423f8bf5-e2c8-447d-a51b-350b4e2840ad"],
Cell[2426, 71, 524, 12, 29, "Input",ExpressionUUID->"2ae0b754-4f30-4bcf-b061-e82fb317adfb"],
Cell[CellGroupData[{
Cell[2975, 87, 239, 4, 29, "Input",ExpressionUUID->"9c7b4711-2d56-401d-af38-359ae0ac7b77"],
Cell[3217, 93, 756, 14, 33, "Output",ExpressionUUID->"307b50b8-9167-42a9-ae82-e33865b50ca3"]
}, Open  ]],
Cell[3988, 110, 689, 19, 29, "Input",ExpressionUUID->"8d992cb6-07a2-4345-94b1-70108254218f"],
Cell[CellGroupData[{
Cell[4702, 133, 657, 18, 29, "Input",ExpressionUUID->"260b483c-a3c4-48a6-b083-81b277934f41"],
Cell[5362, 153, 3460, 88, 358, "Output",ExpressionUUID->"639f76ae-1644-4549-8f3f-99957db22e48"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> perturbed_solitons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    614668,      11687]
NotebookOptionsPosition[    599337,      11415]
NotebookOutlinePosition[    599755,      11431]
CellTagsIndexPosition[    599712,      11428]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "^", "2"}], " ", "-", " ", 
     RowBox[{"m", "^", "2"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"n", "-", "m"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9220098940217314`*^9, 3.922009908450198*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2451a73c-fb6a-4d28-9a9d-3c560b9c9697"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"1", ",", "2.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.922009913200308*^9, 3.9220099197791705`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b205db23-b5ab-4e19-b7aa-0ad27d8e2b04"],

Cell[BoxData["3.`"], "Output",
 CellChangeTimes->{3.922009921028674*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"d4fff3d3-4b99-4ccf-8259-68b70d41279a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"2.", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.922009922200878*^9, 3.92200992556122*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"34fd394e-dc35-4a93-97cb-05c0cb08f1c2"],

Cell[BoxData["5.`"], "Output",
 CellChangeTimes->{3.922009925810951*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d9590203-0796-4c0d-842d-51a530987ec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"3", ",", "4.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220099270452213`*^9, 3.92200993151478*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3ce0e4c1-8cdf-4bb1-9fc2-4653b4e2bedf"],

Cell[BoxData["7.`"], "Output",
 CellChangeTimes->{3.9220099317801704`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e063eefb-3b3e-4431-9b22-744658c26af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"4", ",", "5.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220099329206953`*^9, 3.92200994117223*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"74e30fa0-5953-4d58-b43d-07b0390458d2"],

Cell[BoxData["9.`"], "Output",
 CellChangeTimes->{3.9220099415626783`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"756e6397-61cf-4349-a0ac-af3c586c8087"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"5", ",", "6.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220099424530954`*^9, 3.922009958803919*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"44078f1e-79ad-4637-994c-c952ad860ed4"],

Cell[BoxData["11.`"], "Output",
 CellChangeTimes->{3.9220099591972656`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"2653bbb7-d2fb-4222-9233-68e6d97242b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"0", ",", "1.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.922009961290491*^9, 3.92200997268213*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"20991131-0f3a-45e3-8521-af301982f475"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{3.922009972978888*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e371d588-2c67-468d-82f9-47ff042024f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{
   RowBox[{"-", "1.0"}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.922009974025703*^9, 3.9220099763845177`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"41ae2645-1746-448f-9fa8-91646e03e35b"],

Cell[BoxData[
 RowBox[{"-", "1.`"}]], "Output",
 CellChangeTimes->{3.9220099766655264`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"fb9dcd9a-b95c-429c-805e-5b3f5042dac3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"Exp", "[", "z", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", "0.02", ")"}], " ", "z"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922016540121315*^9, 3.9220165783341937`*^9}, 
   3.9220166366255393`*^9, {3.9220166695206685`*^9, 3.9220166726778603`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"76a8d444-bc40-4ad2-b6d5-84c0d7826a7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.922016578982909*^9, 3.9220166375478587`*^9, 
  3.9220166868040123`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a99277fd-44ee-4ad9-8be1-4695d8e86576"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"Exp", "[", "z", "]"}], " ", "+", " ", 
    RowBox[{"0.01", " ", "z"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"2", "Pi", " ", "I"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220165876371756`*^9, 3.92201659171786*^9}, 
   3.922016641351823*^9, {3.9220166911519213`*^9, 3.922016738941949*^9}, {
   3.922016942745804*^9, 3.9220169460749865`*^9}, {3.922017159544013*^9, 
   3.922017171437987*^9}, 3.9220172096401267`*^9, 3.9220179115972023`*^9, 
   3.922018901161193*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"598c30a3-db1a-4378-8b57-b82ec4752fbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "+", 
    RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9220165923899775`*^9, 3.922016641804306*^9, {3.9220166931691604`*^9, 
   3.9220167095187755`*^9}, 3.9220167407544823`*^9, 3.9220169463872323`*^9, 
   3.9220171800513525`*^9, 3.922017210111605*^9, 3.9220179124112816`*^9, 
   3.9220189065520306`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"21d62527-c769-4e59-83d4-a9a21161fa2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     RowBox[{"W", "[", 
      RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
       RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     RowBox[{"W", "[", 
      RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "-", 
       RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     RowBox[{"W", "[", 
      RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     " ", 
     RowBox[{"W", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "15"}], ",", "15"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "2"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re(W)\>\"", ",", " ", "\"\<Im(W)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", "Red"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9221739560421968`*^9, 3.92217410566107*^9}, {
  3.9221744369875636`*^9, 3.9221744687997875`*^9}, {3.9222107748004293`*^9, 
  3.9222108055849905`*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"c9fd6007-65a9-4939-a079-2420e11c5e1b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, {
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[Large], 
      PointBox[{{-1.1993845772407106`, 
       6.283227861230812}, {-1.7975219750362463`, 
       12.566709781837945`}, {-1.7975219750362463`, -12.566709781837945`}, \
{-1.1993845772407106`, -6.283227861230812}, {-1., 0.}}]}, {
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[
       Large]}, {}}, {
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], Thickness[
       Large]}, {}}}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}},
  AspectRatio->2,
  Axes->True,
  AxesLabel->{
    FormBox["\"Re(W)\"", TraditionalForm], 
    FormBox["\"Im(W)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->{{-3, 0}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9221740913777933`*^9, 3.922174106160779*^9}, 
   3.9221744694730167`*^9, {3.9222107819566746`*^9, 3.9222108067255287`*^9}},
 CellLabel->
  "Out[286]=",ExpressionUUID->"4170f83f-a3eb-4737-89b7-6dd8a8e8de96"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9221740204742136`*^9, 
  3.9221740212242193`*^9}},ExpressionUUID->"f12d5e38-286d-4b26-91a8-\
b63eda3b05d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"2", "Pi", "  ", "I"}], " ", "-", " ", 
   RowBox[{"2", 
    RowBox[{"Pi", "^", "2"}], " ", 
    RowBox[{"(", "0.1", ")"}]}], "-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.922016602608706*^9, 3.9220166552101264`*^9}, {
  3.9220166974399166`*^9, 3.922016718494232*^9}, {3.9220168928413367`*^9, 
  3.9220169040629826`*^9}, {3.922017031506509*^9, 3.922017031865803*^9}, {
  3.922017186896508*^9, 3.922017200912195*^9}, {3.922017917334033*^9, 
  3.922017918180419*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"0bd3d4cf-6be2-4e3c-bd44-4a93acd511ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.9739208802178716`"}], "+", 
  RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9220179196486826`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"bc6d03be-7887-4aa0-982b-061ca20f22ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"-", "1.1973920880217872`"}], "+", 
   RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220177577523794`*^9, 3.922017762721788*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2e4b545a-03fd-4ec9-9104-6f9c3c3dc0d3"],

Cell[BoxData["1.7591091948548714`"], "Output",
 CellChangeTimes->{3.9220177632215242`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4ee2836d-0b0b-4115-a590-7837a895ac8d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "z_", "]"}], " ", ":=", " ", 
  RowBox[{"z", " ", "-", " ", 
   RowBox[{"Exp", "[", "z", "]"}], " ", "+", " ", 
   RowBox[{"0.01", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "/", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.922016912312706*^9, 3.922016929752963*^9}, 
   3.9220179272592325`*^9, 3.9220189601850953`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"a8d74313-cc69-49ad-92cb-9cf44930aced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "+", 
     RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], "]"}], "+", 
   "1.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220169358001747`*^9, 3.9220169622955675`*^9}, {
   3.922017230255874*^9, 3.9220172307100334`*^9}, 3.9220179697085624`*^9, {
   3.9220189462116365`*^9, 3.92201900945652*^9}, {3.9220190596792936`*^9, 
   3.9220190619756308`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"55b17e42-97ad-43d1-b43b-148b9b48ad20"],

Cell[BoxData["1.6025185079947895`"], "Output",
 CellChangeTimes->{{3.9220189933122473`*^9, 3.9220190107529507`*^9}, 
   3.922019062444089*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"2076f1f6-4fb9-4387-ac7a-b3096e9bd116"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"-", "3.1749385353975628`"}], "+", 
   RowBox[{"6.331144939802841`", " ", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220179919445353`*^9, 3.922017996679724*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"6b2b2bab-b5e7-4df3-a388-e40bb71eec34"],

Cell[BoxData["2.0356267262288545`"], "Output",
 CellChangeTimes->{3.9220179973200235`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f5bfe7dd-eaf4-4ea1-8165-e12967a6b41c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"2", "Pi", "  ", "I", " ", 
    RowBox[{"(", "2", ")"}]}], "-", " ", 
   RowBox[{"2", 
    RowBox[{"Pi", "^", "2"}], " ", 
    RowBox[{"(", "0.01", ")"}], 
    RowBox[{"(", "4", ")"}]}], "-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220172850549154`*^9, 3.9220172897341146`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ae596def-49a5-4ed1-b9fe-48f50b2e5672"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"-", "1.7895683520871488`"}], "+", 
   RowBox[{"12.566370614359172`", " ", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220177413734035`*^9, 3.922017748484112*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"f08827cb-8afa-426d-bf0e-727a5d03a375"],

Cell[BoxData["1.712254492036655`"], "Output",
 CellChangeTimes->{3.9220177490169315`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f8e15e5f-459a-4e45-9ee1-005119a0b590"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"Exp", "[", "z", "]"}], " ", "+", " ", 
    RowBox[{"0.01", " ", "z"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"4", "Pi", " ", "I"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922017300526062*^9, 3.9220173008459473`*^9}, 
   3.9220179792408714`*^9, {3.92201915408255*^9, 3.9220191552695937`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"23183a6c-677d-46e8-927d-48cc12adffd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
    RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9220173035887136`*^9, 3.92201797994383*^9, 
  3.9220191561287327`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"e98d1d99-8b8d-4251-bdb1-7ae161951821"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
     RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], "]"}], "+", 
   "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220173114233313`*^9, 3.9220173136615314`*^9}, 
   3.9220180189327264`*^9, {3.922019185275411*^9, 3.9220191948601108`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"1da5186f-3a14-46d5-9a25-582f6c5b0a1a"],

Cell[BoxData["1.6341744010313706`"], "Output",
 CellChangeTimes->{{3.9220191857126575`*^9, 3.9220191953444057`*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"00fd5671-baec-4a76-bede-9f8cfdcbc12c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
     RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], "]"}], "-", 
   RowBox[{"W", "[", 
    RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "+", 
     RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9220201481213045`*^9, 3.9220201757738295`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"5810a0ba-a2df-4fc3-8e0d-82ebfa8c238c"],

Cell[BoxData["1.665702381503277`"], "Output",
 CellChangeTimes->{3.9220201763361607`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"fac755bf-099b-4b1a-97d3-6aa8ecafc34c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"0.008070343820739937`", "\[VeryThinSpace]", "+", 
     RowBox[{"12.692611560045677`", " ", "\[ImaginaryI]"}]}], "]"}], "-", 
   RowBox[{"W", "[", 
    RowBox[{"0.0020301185792309297`", "\[VeryThinSpace]", "-", 
     RowBox[{"6.346564665093337`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.922175975086373*^9, 3.922175975664542*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"c3aea875-cecb-4c82-924e-cc3ae7920656"],

Cell[BoxData["1.6025172150776064`"], "Output",
 CellChangeTimes->{3.9221759774314795`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"db687f1e-4bfb-4615-bc4c-63a6f0404715"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a1", " ", "=", 
  RowBox[{"Arg", "[", 
   RowBox[{
    RowBox[{"-", "1.1993845772407106`"}], "+", 
    RowBox[{"6.283227861230812`", " ", "\[ImaginaryI]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220173377760115`*^9, 3.9220173566461096`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fab23c51-1327-4a23-bb66-738ec8b12c1f"],

Cell[BoxData["1.7594139310151862`"], "Output",
 CellChangeTimes->{{3.922017351555044*^9, 3.922017357168771*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"c208ede8-589a-4e4e-a860-7d8a3e2e6b7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a2", " ", "=", " ", 
  RowBox[{"Arg", "[", 
   RowBox[{
    RowBox[{"-", "1.7975219750362463`"}], "+", 
    RowBox[{"12.566709781837945`", " ", "\[ImaginaryI]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220173580802736`*^9, 3.9220173680378113`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8e9ecf14-5f24-4f96-a04f-5bf748a5d708"],

Cell[BoxData["1.712871002228506`"], "Output",
 CellChangeTimes->{3.9220173683345437`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b04aa765-a988-47ed-8336-dc51ed57e1f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"0.2076242386719173`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.875981008447439`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     " ", 
     RowBox[{"W", "[", 
      RowBox[{"0.5367456274094558`", "\[VeryThinSpace]", "+", 
       RowBox[{"13.473475931657807`", " ", "\[ImaginaryI]"}]}], "]"}], ",", 
     RowBox[{"0", "+", 
      RowBox[{"0.0", "I"}]}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220174351520877`*^9, 3.9220174762624598`*^9}, {
  3.92201752149677*^9, 3.922017625659028*^9}, {3.922017670669881*^9, 
  3.9220177030836377`*^9}, {3.9220180617187295`*^9, 3.9220181123090925`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"020fc722-0d83-4756-8ff0-6f29f053fd1e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{-3.1749385353975628`, 
       6.331144939802841}, {-9.579251825952444, 12.849311267724413`}, {0., 
       0.}}]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}},
  AspectRatio->Automatic,
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->{{-10, 5}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922017451079697*^9, 3.9220174598810654`*^9}, {
  3.9220175230913095`*^9, 3.9220175368122163`*^9}, {3.922017599327098*^9, 
  3.9220176266117535`*^9}, {3.922017674208019*^9, 3.9220177033021846`*^9}, {
  3.9220180892288256`*^9, 3.922018112621481*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"c7266e2c-1ec1-4853-bee0-df493997772b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "==", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], "+", 
        RowBox[{"0.01", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220181979766145`*^9, 3.922018222129347*^9}, {
  3.9220183332650423`*^9, 3.92201844144281*^9}, {3.922018514868659*^9, 
  3.922018577640442*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"dba36d7c-8fdc-4bfb-9b34-ed2983d40fbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 16.}}, {
      5, 15, 1, {100}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJxFk3lM03cAxX8chkPogHK0tGB/FoWWtlBdEBjm+7JwmKpRG+aqVIpYRYZR
xkYmRqEIGEkwIhVEhcYQFSQ4BhQ0FDk8QDyqQSXEqgxSggoVBAZKVTRqspe8
fPJ5/z86eZ98py1FUTZfqqb+z2vvwO6akY3kG5O+M52oqiIFhxRZ311D2Ltv
bh09UUkSv+6XiOJoodxupoHkdmS63f7pCtHoSibWFHeTc5LMsc1dDwnFoFWF
kf1EZbnXZ2gykaRdUfy/yv4lv9vkWFvumcnhiq5Hs7aviHaVfV1YhIXIU/k/
G65MElNLtMTUN0XU9rt8rZYZkpfq8SZu/xypMrZ3nbSdJ9dXppUOFX0gQ+U+
qRKfBUItbNdde0ihWBruaPayBU/NyHBOsEN9mdkUes4epLc15teRRXhgLa4/
JHRAoiSFfX6fI94krc67o3dCtpZpmXzvDNfuV5t9iAsq33V0rs53hTi4TKju
ZeCFJEwW4+AG/8RM6eVjbkg8pmd5ebqjsm164eAZdzwfWzFq5nnAj5NhXFft
gW2yhma9mImKrMkKrp6JZzUh+fmRnuAO7E0b7/SE0uFveXycF86GWSLa7nvB
tFNEB8R7g1Oa5lj01BtZoobTjzJ9MHBjVshxZyEsIaotuY6F0qnc9bVxbEwX
9rx4O8yGnHZNj8j2xT9X5Ta5bA4YG8tLbus5qHv9lqvM5UJWsLZ6Yr0fXi65
IM3z9ceR1k8G71F/BPyiiK1tWoKhOcVLf/AQeqvg8u6LPOSUNGY0utAwqgZX
fcigET2xJTTeQsOQ/TioLmUppIwNtP3wUlRX9rKVSj78xNEe+n4+tG3tzi6b
AuC0LsJOfTcAGlOT1RCzDLO/SWaYncuwZ75mPC1yOYYL+SM39MuhYOuec0IC
Yaxh9f9xKRAx4VrjXX4QDD2uPXxdEGTzCcZYJwEGRLVPUv8UIEX17lnRoACz
J2LN9TIhCm6eHOtrFsJzbnjqP14wqgTSeVZRMKTKHJuouWD8oFso2LpfhPHB
HOes9yL00tTxUwfEqN6hYbZYxci/QJU/PihB8qiGO/1RgsDF6Ud/zA6BdlF4
tG9HCL69IhSfAUqhWtA=
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200}, CompressedData["
1:eJxtmHc4110bwDWNB+EhVNbTE2VlVk/Dj/KQJA0zNI0U0bHJLIqsjPjhjZSd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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9220184018722763`*^9, 3.922018442286216*^9}, {
  3.922018516008806*^9, 3.9220185780015755`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"adfb0bda-3954-49d2-aa34-a58d3a6e5460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "16"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220184486781898`*^9, 3.9220185806886244`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"b63ac54b-3868-4520-acb5-990749ce25eb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1Xk4VV0XAHBDuANxXRlCA6JIigbqrbNCmRWZo6SUSKZShgxljFKhSKQy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       "]]},
     Annotation[#, "Charting`Private`Tag$34556#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1.2784643566679634`, 0.}, {0., 6.282141949700191}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922018501967747*^9, 3.922018581141464*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"e460d01d-59fd-453d-8269-785834dd8fa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Pi", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220186020504227`*^9, 3.9220186049730897`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"ffa52c3d-415e-4109-bb72-19bf14210435"],

Cell[BoxData["1.5707963267948966`"], "Output",
 CellChangeTimes->{3.9220186058634996`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"062f09b1-08f1-444f-979b-7b1bbf97c447"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution2", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.60252", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "+", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], "+", 
        RowBox[{"0.01", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220186340254016`*^9, 3.9220186740608053`*^9}, {
  3.922018756948374*^9, 3.922018809848444*^9}, {3.9220188481525297`*^9, 
  3.9220188705600696`*^9}, {3.92201903870787*^9, 3.9220190763847494`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4bd460e6-cd31-4086-ba28-e990b51e0137"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 16.}}, {
      5, 15, 1, {103}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJxFk3lME3YAhctZW45SgYoUpS3Qg1YwQwgS8ffSEdAKwtQq6BAUtGNVWxGP
brJQs+pEhBLIcEAVhS6CjagzVREP8Cgqdp0EMCveaECkElFwjIwZNfElL1++
9//jrlct2+BMoVCcPlRB+ZKkvGzJeeY35BPXfeZW8tKgl1ZWaz67liw4fzzF
+ZGBDH3cG0mfit/cxTtD2vWu8Zm7zpGrcQhYcvcm0bOmOqJe28gVxkO39p09
xDHtkjSN0kcYTlaiuv6Y9OTP+9pEfU5q+6sTB2WDJGelk4xfOkz8+//4/fTA
CHkfpBCm0UdJnzywySF+R6IkyrbVF8dJsXPr/ZuyCfLkvufIV39PktjmTOqR
vClika4q001SwNYta2Z6OmOLJeVPA9sFbbTFr0ViV/glJzDMcW5QlJJIqcwd
Lba4VGsGFW3e9VkZsdPQkeyh7mfRYC3eVqR6R0N3h10/0UVHn3vCUd0ZDzxN
MJ32KfeErpCf3lLpBYG57r+cQ9645Qg0etUyYK64bbSn+oB6iqo59ZcP0jsT
knXLmWgc0Aav7mYikbbPkrtlOp6JSlQqqi+KZOUzfqjzRZDy1ys/z/fDhQM1
irJ7flhpqmNUK/0x2mk81+DKQtlwU1azgQUHZ+j7PWkzkLJCvEPuEgDTPqVW
aA4A/eKJkn+/m4k8x1CVlR2IDq6k/qg1EAL5ppMFWjZ0v5guJM0LwlhU6PNB
l1nY+KjGp6RrFnqKfRdE1M9GYswBhS0/GHa1dvF8LgcVifFZ9P0cJAf9U2Af
4cD1zdliUzoXrRZ1XeFVLgoMEvNSIQ+SbQN3gvU89C9qeDIyzkPt7OzxtqwQ
rHjL9qqwhMDrdi8vNzIUN45UxEZXhaJwe+pS96lQRC/xyO3dGIZhjkVz3BoG
49ieMk0MH5mdC42yw3z4H5toYbsLYN1ptr3aLMDelPwXl7oFWBgSMVkaL8TY
+0FmtlGIxnJHiGO6CN+Gj0bvLhKBcW08ie4QoX3NZMahNeHY/payiX8rHMKD
bj+djRHDHkbXSxvEOHjZ+5iNKcGUJI2yqlICdU352gesOXhK62rN+W0Olu/y
Y79kR+D6C7lGfTgCMfKq3jFOJGqa7ih/1Efi01vm4n8yWF1z
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 202, 204, 
       206}, CompressedData["
1:eJxtmGk4llsXgOVQSlKdMpSpgSgnEg2G8xByECneEhHhJBm36TVU5kwZIhle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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9220186762945766`*^9, 3.922018760154064*^9, 3.9220188119571495`*^9, {
   3.922018853807453*^9, 3.9220188711692934`*^9}, 3.922019043821451*^9, 
   3.922019076587615*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"350fb1d8-be1f-41b8-9ad6-464b9e79938c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution2"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "16"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", " ", "\"\<Im(Y)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220186901266265`*^9, 3.9220187093638077`*^9}, {
  3.922018766107463*^9, 3.922018767107229*^9}, {3.922018876622873*^9, 
  3.922018887751177*^9}, {3.9220200687609906`*^9, 3.9220200751075153`*^9}, {
  3.9220203595909605`*^9, 3.922020361387415*^9}, {3.9220203989633036`*^9, 
  3.9220204317460127`*^9}, {3.9220206437475796`*^9, 3.9220206448583*^9}, {
  3.9221796602639775`*^9, 3.9221797034046383`*^9}, {3.92217998639625*^9, 
  3.922179996040008*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"a14dcca8-43f5-4d2b-9564-8d08461a22a3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
      Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0ld/XAHAz1zwPkaGQlEIlmp4TKQpfigzXPJS5QSlzmYooRZJKhmSO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       "]]},
     Annotation[#, "Charting`Private`Tag$94491#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922179695124968*^9, 3.9221797039684353`*^9}, {
  3.9221799914434443`*^9, 3.922179996649274*^9}},
 CellLabel->
  "Out[227]=",ExpressionUUID->"826bb2b8-63e4-444a-a583-7fe9c81fa0c4"]
}, Open  ]],

Cell[BoxData["R"], "Input",
 CellChangeTimes->{
  3.9221796660770235`*^9},ExpressionUUID->"79166536-1ad5-4eb8-a640-\
17d863bb4879"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution3", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.63417", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "+", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], "+", 
        RowBox[{"0.01", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "22"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922019223451593*^9, 3.922019253802592*^9}, {
  3.922020651764649*^9, 3.922020663110434*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"61921480-b0d2-4c1d-a3c5-55590f7f4010"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "22.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "22.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 22.}}, {
      5, 15, 1, {127}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJxFk3lME3YAhSvXKBTGUSwWwRbKUS5Ly6Fy/N4EpgNEEAGHm1PZOI3VBYh0
m4oHh0gzBgsEqMMhWWqZXDLGpQLDISAgkIIBBOaQQyHIkUqtsmWa7CUvX773
/2MfFx74So1CoWz6t+co/2d8sFY32yCUvOOx9zxNelpycvsLU997GmmrER1c
GZOQ7v92KWEaCpvz2DUkxJfBu5tST8TN+edpvfdJ43Px7c+W+olT6qBdbaqc
lGqZSqjqY0Qn4JY27/4kmfaI21GtM03uWVvG8ffPkRLjsYLavAXSTOmOZr5Y
IjcVv7yO0l8hBYuX8op5a0RGHbCqalOQu5xtt/84qCSD5ITf42cqMhPVMLRw
ZoO83XWRn6a5CTdnekLK6GqIzN8s7LBSh8ZHR3Nm+BqoXpDKqLs1caRo5YFD
qBZ093jP7jv6Aao7hySaRBuHAk6EtZhTsdGtTk1WUVG+r/iO46gOgvr4SX83
6GI5pItbUkjDdWmD++tiPYSoSX2jftLHRlRhSMPPH2L4cbszLcwAzumedU1D
Bkjn13omRhhi/Il9G3PEEFbfjPwmOWWEeEa6jEU1RmWtoLTsujHW9k/l2+yi
w+uFOEs6QMeFTK+zjokm6OTMf12pvhn6rQWx/JLNGP1UdW5qPwPS5aOF36ub
IiW7o4rUm8KXY/9gMWELDFvEUxILJp6Er6wHDTAhW4w0Ul02Q2pGs71s51ZI
RhQxp7TN0coVlLkNm+OZ6OSEstwCOj1Ss3tJ21AgXpa1sVngehgEWGex0Dzh
NJuxxEJwZmD6fCQbv5b6tR/uYoPW4E156GWJxEfu3j6Vluia2y6qZFuBq8at
Z+VbIZNpuZqrxcEM38xFPZWDjwPpJ5Oec1AerSeb/twaGt9qzUb0WyM6f4PT
udsGbRWvju2sswG74+W1m7a2OD8+P2pWZIuJtaemOTQ7+OiPh789aweJjfwH
4Us7qHz6+iajuTgc2Uk7IOeiUdj6Sftee2zJbEx3bbLHmdLa9nInBwz/XkFh
lDrA/VG5d6aRI36cuyZav+SI1U2F9QkKR4Qxc1dH452gcSWxrlDphLp1/5Tw
bGfExLM8jLZuB+OxUtFbsR1f3kgY67DgwXts2IsTy4MJ3V9yoZKHxcCaN5MK
HhL9/ebvCFww5yOXlwhdELsjrl0kc8G0i7Ly0IwLoh2ulrhb8THFsciif8HH
EYuq5OUiPsYYu4/3y/mIMhwKvmUkwIhOjOfVYAEiNF7ZJlwRYOhNFn3vfQFs
VXanu1QCiJR/PgwSuKL3VYx9X7wr2ArNjNBSVySv3Xg6KHdF54ovIvTcYLb8
V8mIrxuES2nrUSI3cMXKFJ0mN5js+c7z8rgb3r3dHf8AjcLAjQ==
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 202, 204, 206, 
       208, 210, 212, 214, 216, 218, 220, 222, 224, 226, 228, 230, 232, 234, 
       236, 238, 240, 242, 244, 246, 248, 250, 252, 254}, CompressedData["
1:eJxtmXc4l9/7wI2kIiJK9qgklDKS0mOvKESFZGRnHpJQVlZG3vYKRZGQlRU9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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9220192308430595`*^9, 3.922019254161708*^9}, {
  3.9220206533266315`*^9, 3.9220206637040577`*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"5430ed46-bff3-440e-a527-69ca9d6440cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p2", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution3"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "22"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", "\"\<Im(Y)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220192403610506`*^9, 3.9220192570674543`*^9}, {
  3.9220193053589134`*^9, 3.922019323549277*^9}, {3.9220198637970033`*^9, 
  3.922019894836342*^9}, {3.922019986039699*^9, 3.922020004763569*^9}, {
  3.922020354215566*^9, 3.922020354918733*^9}, {3.9220204501721363`*^9, 
  3.922020450953168*^9}, {3.9220206373727255`*^9, 3.92202066615676*^9}, {
  3.922095758459809*^9, 3.9220957817444315`*^9}, {3.9221797242519193`*^9, 
  3.922179725298731*^9}, {3.922179969262745*^9, 3.9221799738034954`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"324d5312-8ebb-4d6e-b0d3-b4d650044b14"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
      Opacity[0.3]], LineBox[CompressedData["
1:eJwt13k8VO/3AHCE7GuYIWHsokUrYU4hJWQt0WbJli2FSIuyhMjaKkKUJSpL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       "]]},
     Annotation[#, "Charting`Private`Tag$93815#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9220192409232397`*^9, 3.922019257364111*^9}, 
   3.9220193239728394`*^9, {3.9220198647500496`*^9, 3.9220198955236225`*^9}, {
   3.9220199903852873`*^9, 3.922020005060199*^9}, 3.9220203556059003`*^9, {
   3.9220204516403284`*^9, 3.9220204661539726`*^9}, {3.922020638669115*^9, 
   3.922020666828323*^9}, 3.922095786870587*^9, 3.922179726032937*^9, 
   3.9221799738838224`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"8847e970-c975-4f27-ab2d-b1150c34075f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution4", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.6657", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "+", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.001"}], " ", "+", " ", 
        RowBox[{"6.35", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922020220627302*^9, 3.922020269474197*^9}, {
  3.922020321407572*^9, 3.9220203303472433`*^9}, {3.9220206948153567`*^9, 
  3.922020719943918*^9}, {3.9220207537820077`*^9, 3.922020755719174*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"bb6518f1-6780-4186-be8d-f7595e8043ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "16.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 16.}}, {
      5, 15, 1, {86}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJwBwQI+/SFib1JlAgAAAAEAAABWAAAAAAAAAAAAAACV7deUSehaP5Xt15RJ
6Go/7yzk90hkpz+CbT2rBo22P0diRG30s8A/jkj5p5SizT9rF1dxmkjVP46K
sY7qv9s/2f4FVp0b4T+IP2nqSNLlPziAzH70iOo/6MAvE6A/7z/MgMnTJfvx
PyMh+517VvQ/rBFbRbyn9z81Arvs/Pj6P77yGpQ9Sv4/pHG9Hb/NAEDoaW1x
X3YCQC1iHcX/HgRABC4aho/1BUDc+RZHH8wHQLPFEwivoglAi5EQyT55C0Bi
XQ2Kzk8NQDopCkteJg9AiXoDBnd+EEB14IHmvmkRQGBGAMcGVRJATKx+p05A
E0DU++l7ggIUQFtLVVC2xBRA4prAJOqGFUBq6iv5HUkWQPE5l81RCxdAeIkC
ooXNF0AA2W12uY8YQIco2UrtURlADnhEHyEUGkCWx6/zVNYaQB0XG8iImBtA
pWaGnLxaHEAstvFw8BwdQLMFXUUk3x1AO1XIGVihHkDCpDPui2MfQCV6T+Hf
EiBA6CGFy/lzIECsybq1E9UgQHBx8J8tNiFANBkmikeXIUD3wFt0YfghQCB8
sRinYyJASDcHvezOIkBx8lxhMjojQJmtsgV4pSNAwmgIqr0QJEDrI15OA3wk
QBPfs/JI5yRAPJoJl45SJUBkVV871L0lQI0Qtd8ZKSZAtcsKhF+UJkDehmAo
pf8mQAZCtszqaidAL/0LcTDWJ0BYuGEVdkEoQIBzt7m7rChAqS4NXgEYKUDR
6WICR4MpQPqkuKaM7ilAImAOS9JZKkDAo8R3YsgqQF7neqTyNitA/Cox0YKl
K0Cabuf9EhQsQDeynSqjgixA1fVTVzPxLEBzOQqEw18tQBF9wLBTzi1A8y07
uUZQLkDV3rXBOdIuQLePMMosVC9A3EcYZRaqL0AAAAAAAAAwQI9rJ2M=
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172}, CompressedData["
1:eJxt2Hk0VlsbAHAlROYUGSMhGSIkyUEqCalkWESZ52GbpQgRlW7oFuklQqaU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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9220202697708235`*^9, {3.922020322922806*^9, 3.9220203314093466`*^9}, {
   3.9220206976895375`*^9, 3.9220207206154633`*^9}, 3.922020756953047*^9, 
   3.9221797732095003`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"dfc1bc98-1b83-4cf1-9811-56704d39db92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p3", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution4"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "15"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", "\"\<Im(Y)\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.922020282428911*^9, 3.922020292992322*^9}, {
  3.922020339742136*^9, 3.9220203470878143`*^9}, {3.9220204750486383`*^9, 
  3.9220204758141146`*^9}, {3.922020630012286*^9, 3.922020630590121*^9}, {
  3.922094661363536*^9, 3.922094672819179*^9}, {3.9221797509259324`*^9, 
  3.9221797546765614`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"8f8eaa2f-b99f-4052-b7b0-4a595b3f4402"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1Xk4Vd/XAHBlqmQoFRdx7zmXUKGiaNDKmEqDkpCIRJmjjBkqikqlIkJU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       "]]},
     Annotation[#, "Charting`Private`Tag$90066#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922020283428496*^9, 3.922020293773167*^9}, {
   3.92202033425727*^9, 3.9220203477280865`*^9}, 3.92202047737607*^9, 
   3.922020631792998*^9, 3.922020725976227*^9, 3.9220207627435637`*^9, 
   3.922094677815243*^9, {3.9221797551139927`*^9, 3.9221797747738976`*^9}},
 CellLabel->
  "Out[215]=",ExpressionUUID->"e6c03caf-bd79-4d2b-bf67-fa613a28d7be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", "p3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220203652319803`*^9, 3.922020371389102*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"ffca5862-9fec-4697-913b-03e7b33368f7"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0ld/XAHAz1zwPkaGQlEIlmp4TKQpfigzXPJS5QSlzmYooRZJKhmSO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        "]]},
      Annotation[#, "Charting`Private`Tag$60068#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt13k8VO/3AHCE7GuYIWHsokUrYU4hJWQt0WbJli2FSIuyhMjaKkKUJSpL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        "]]},
      Annotation[#, "Charting`Private`Tag$61172#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1Xk4Vd/XAHBlqmQoFRdx7zmXUKGiaNDKmEqDkpCIRJmjjBkqikqlIkJU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        "]]},
      Annotation[#, "Charting`Private`Tag$63024#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9220203717013187`*^9, 3.9220204849877543`*^9, 
  3.922020674890681*^9, 3.9220207672546864`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"89d1783b-2979-4735-a682-24e122e25da3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"Exp", "[", "z", "]"}], " ", "-", " ", 
    RowBox[{"0.01", " ", "z"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"2", "Pi", " ", "I"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922022059547847*^9, 3.922022061078737*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"0260ac1c-0530-4df4-9537-c5200c5c6fe9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"0.0019122911756639248`", "\[VeryThinSpace]", "+", 
    RowBox[{"6.221053654427836`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.922022062328264*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"383876a3-1819-4092-b0c3-83f263048563"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"Exp", "[", "z", "]"}], " ", "-", " ", 
    RowBox[{"0.01", " ", "z"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"4", "Pi", " ", "I"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9220220704711185`*^9, 3.9220220712679863`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"4ecda3cc-86c4-4682-93a0-ab5bd72a90a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"0.007606660106064842`", "\[VeryThinSpace]", "+", 
    RowBox[{"12.442571785709966`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.922022072314434*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"384d09a4-4f7a-47e3-9bde-ddf7b86ae9f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wsecond", "[", "z_", "]"}], " ", ":=", " ", 
  RowBox[{"z", "-", " ", 
   RowBox[{"Exp", "[", "z", "]"}], " ", "-", " ", 
   RowBox[{"0.01", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "/", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9220220753323154`*^9, 3.9220220879608088`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"3dfc7188-a8d6-4bc8-81c4-98ad2de3614a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"Wsecond", "[", 
    RowBox[{"0.0019", "+", 
     RowBox[{"6.22105", "I"}]}], "]"}], "+", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220220904289513`*^9, 3.9220221085856843`*^9}, {
  3.9220221740612493`*^9, 3.9220221777478495`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"98500ee8-7e30-4c0f-9acb-d7284302f029"],

Cell[BoxData["1.539701081246824`"], "Output",
 CellChangeTimes->{3.922022109041563*^9, 3.922022178250255*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"482280a6-2246-4b8a-8206-bd6c4dfa986c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"Wsecond", "[", 
    RowBox[{"0.007606660106064842`", "\[VeryThinSpace]", "+", 
     RowBox[{"12.442571785709966`", " ", "\[ImaginaryI]"}]}], "]"}], "+", 
   "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9220221507394123`*^9, 3.9220221671637177`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"bc169775-8cb8-415a-a4fd-47c69bc096ff"],

Cell[BoxData["1.5086635108146655`"], "Output",
 CellChangeTimes->{{3.9220221559750633`*^9, 3.922022168257*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"905a217c-6a58-4e11-89c4-7b320139ebde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution4", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.5397", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "-", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], "+", 
        RowBox[{"0.01", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "22"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220222002396293`*^9, 3.922022214381871*^9}, {
  3.922022383333243*^9, 3.9220223851471004`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"9bdb0874-bcbd-4f6b-93dd-e9d8067ef12d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "22.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "22.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 22.}}, {
      5, 15, 1, {174}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJxFlHlYzHkcx2e6lFqqaSo1maZTanTMfCcP6vemS45QrljJPKLJLMq1RRna
xq1D5SqPI9FKaxCLmajUJlcoDbodFWNlUxmmsT3L8+zned7P63m/n8/zfN5/
fTjCNeExOjQajT6kEtr/E1ycSGZem019Z/QPrqVE2wV1vczEH15CbX6fbRcS
mE/F/ZcXUcYhjww7bsuo9hk73Gq1Vyh58Ibp5RHV1G/rGOUjsuuo3wPETZO0
DVQdo2ogLvYF9fXj/l0zRG0Uq1JJdWW9ovyyHfpT5V1UVIy4mP1GRVG2i2XN
O3qoOl3J3nN5/1DRqoKVibJP1GDDL9FjfQeoozcFkS/kamp80bc5e6doqKdZ
NdP8arTUhLIazkAhDYY87rGH3XQ0nsm0Oeuhi0JWf65kjR42ZC5iRF7UR4DB
zXTvPgOYb3Y0GT7eEO0fduzsSDLCheUqvRuK4Uh5NnvbAZoJZoaVDq4K+Ams
ylFJgdIReOeb0s+6MxJ/lIhWbhKZQjQ5OyL6b1M41ZdRoevM0LKi293nsxkO
qRnWtsnmCN/rr6enw4AJW9SjkjJQLTvQ1GBsAUlgWU1ZhgUmNHZdPsNk4pOI
cSLjCBMlGr99iWxLxKbHJgoLLGHrwtH5PMEKD+TPdu97ZIVtEVkMx1hrkLfT
8v7UWqNLouscljMKR63k51+62yCsZL0gscIG9CDuzRGRtjCYd/yxwpoF4xjG
G7GSBdMNUrXtITsw09QmdxeMhk2O2D7Jig326VaeWyMbWYuKHMXT7ZHTITwf
cM4eB+NYvrbGHCRyXkpuJHOwSFlUu7iHg4npay00Qgewgn2j8hocoNUMnpk0
1RGtl25/bLruiFtxeyYmc51wkhOeZnfcCalK64cKc2csT2+1jkpzRlBwoVA7
4AzXQXHxsTgXGF7m9fs3u6A77gvVOssVdznlu7ZWuCJ6o/KIPncM+mo/nNtz
cAz2sIcpzHTcYL9+9IODYjeU1pBWu0Y3TLeb2XNq8li0xS+njy0ei43Vm80v
WLrDyDQvOjbXHfmR8hJ7Sw94n2rSKHM8cFulmZbJ5GKhwO5waA4Xqq1+nXTm
OEjuLCHXs8ehPiHUaDbDE24s0vw60xM3hRlKP0MviHylFTtDvMAw2VL8ROoF
RVt87uhqL6wsXSkR6XvjVEqCfkSgN1pDkndPSvWGjdnOkS4V3pj/PCt7JN0H
WafyR6kpH9wXnz3WkeIDI8Elx3sKHwR+U5wt1fjAYb58goknD7Tz1+8Jl/HQ
onst6toBHpLWud9JlfNg+TKfF/aaB1m46THrEXxUdtSD5cnH04TDL9mz+ejS
iZI6xvORkx90r2YPH1PGc81XF/LR89hiIaOcjxtubax9T/mQSs61G6j4CG/c
WCihE8gbrqfUmhM412vnWzgRpD+e4hlFCHof914KCiBY8KRgPHfO0N6TeQqL
pQRpedP2TY4jmBVDLVm9gcB6HJ97VELQtUq1PWcXwdWiAmV6FoG08+dxu48S
hNnHL711koAZmZbRX0TQnHm43ENGEOy6rHngCkGJfIy6Qk5gFd5jsb+CIGV0
aw35i+DN2/tbmu8SzLwq90qrIwg6+M44oJ7Af5NNJ01JIFgQWlH2gqCqSld1
q4VgLr+MWdlO8Orkr1TVK4KOjvKLXp0ErQ7GLnndQ3eFcw8PUxH4Fp/uV78n
yOjrj1B9IOj2nypr+UgQO5x+dU0vQWfDNTmtj2DFiYSKzP6hPns9N9cPEORu
UvGs1EN9hUWqyC8ESTL9E0u+EoTQhPOWaQgYs8qMYgYJduiw6QItwZfSrZ8N
vhEMPqe2pA7x+5cV4F8hEV3e
      "], {Developer`PackedArrayForm, CompressedData["
1:eJwl0gFHnAEAgOFvJ+ckJ+fkJKkkSXLOSU6S5CRJzsnJmWQmM1cyk8zMTDIz
k2RmZiZJ0mZmkmRmMjMzk5mZmSQzycxMJtnDXp5/8NaPTeRKZ4IgeBz8L0QZ
YSKUU0GUSmLEqSJBNTXUUkcDjTTRTAuttJEkRZp2OsjQSRfd9NBLlj76GWCQ
IXLkGabACEXOMsoY5zjPOBe4SIlJprjEZaaZ4QpXucZ1bjDLHDe5xW3uMM8C
i9zlHvd5wEMescQyK6yyxjpPeMoznrPBJlts84KXvGKH17zhLe94zwd2+cgn
PvOFr3xjj30O+M4PDjniJ7/4zR+O+csJpwRGCFFGmAjlVBClkhhxqkhQTQ21
1NFAI00000IrbSRJkaadDjJ00kU3PfSSpY9+BhhkiBx5hikwQpF/G1BKhA==

       "], CompressedData["
1:eJxt2Xc8l9//P3ArM7JSIbMi4m1vrheKyiwVkpKKiDcOiVRkK5WiRGVnJKns
t7gkEpKZmb13srO+5/fH76/P8x+31x+P2/1c13XOeZ5B2NblpN05aioqdzoq
KipDB3cPOxr8w50B/9F1cXZ1uuKFfLjf6fffDCT//w/ifyPOnWr7B5sDSPQq
tzz5mUkQEFGY1trB4YcVoefcBh5+kGIU2xyt1YGVSAmrrq1TkBKpFKqpE4QV
D5ufhYzBkPJcc/n8ix6sCMa3hDqehRSVdvWraY+wokdf76DwGFJeJXo8Mh/H
Sgszf4POFUjRqXwqwxmLFZtRourKS0jR9drk3LOAFZXt87NCrpBiI3Ehxj8F
KytUyi0v0yAlwSV/qncTKyIrCZN0PpBy9eBkkABbEIkeX7RJ3twNRVjecx/9
fg031Cl+DMmOQ5EAGV6jVW+s2Pd5XUwNhyLlRPXFzk6sdPSHPcm1DAYiBqa1
ogJjWPkZw26RQANFXHkvHNtpiCPbWvXXY75DkZusbkHPLYJJ1CjZzrd6E4qM
mmw7GUpiRZuB+920dggQcSh7mJB8OJREGbcdy/hCQ6Hvsusg5XV+CO6ADkmJ
fbphQMSNyi+DxvoebshrdetZ+T0gUnK0z4GuPYxE6dk16iHoPhDxZVkTd30d
jieJ3oTabekHQERx4MERihiOxFJzj/9thiLF2lQPloQfkeiHAX2EcsMjIMJe
XZiulP6QRHEVZf92KUYAEUn2jxk+kxEkMtWu1Nc/8xiIHP94mDkkG0c2eITm
DsRDESnrSeMmjUgS3baapvb4FglEWuef0F/eekKirXuRPrVMUUDkSHKoEF/f
UxJNs35hvBfxDIjknzdKY3mFIzcmjdCvaiiioEuK7+x7TiImrR6B8//FAJGH
TE4fiSc4crRfrvvxBBRpPHoxs/noS/xGagPMpmavgIjIiJE8Of4CFzJ7DZEQ
LzAy6xLzmyuBRP77bzlq5SUAkWfBXU6nsuNxfTmp3/a7DIp48bOcktVLItHM
rSu8NxmToQlrrPpzajmRRFFX61dVWaBI0M15KpnTr0nU3G1oXaKfCk1Y3nWF
sdEUEsm/GHIvV4ciF3r3sAcNppNozTmp6Q/HGyDiGCewXHsMR8Qt7wfJzWVA
30Xyo/JhuiwSsdK+7n9++x0QKTDrerUo+ZZEH16ksPgRUGSMcA1xHHlPor65
ekGdpg9A5B+6y0WfjXGkVVxf4V4cFJkyLj0Z9CaHRAntyfkiTblAxOK49N+1
1o8kKqFKG3G/C0WMpiZio7rySaSp9Mb9qEkhEOFxOxpikZ+HH/drc/jh1gIg
Ergnk2085D8SZZ4h9JvPfYIG5ipnHfdCIYmofeWF6d8WA5Hf7vP+I6WluKGk
c9OHQsuACCP1I8c7zz6RaITfRO06ExQZ2EW/dvXbZxIFD7MZMmt/ASJq62Wn
D54oI5FJel3k9oflQOT2RxlSO6SCRFZCJ4187b4CkUfxPYEb4eUkqt90NH3v
VAlEyGvvr/qkVJHo5ZVY0p2hBoisiKW2n9rEDXXF1gnavvsGRFy+Vs+fFa8l
kZ3v3G4VhR9QN15v5M1Owg2Z/2DxnLP6DkQo+0+EPOCtx2+0Xrdd3bcRiEQF
zsT89qjBayNrU+F3rQYgMuJgmdZZ1kii8X2hwqEaLUDk3G0q+xGnOhIZmn+M
P/ygCYjsK8wURLItJHrdus1lyaoNiPT1TWa6EA0k4qb2Q4f4fwKREK6arMC+
VhKpLiYPtYx2AhGxgts6eXX4ceVan7kpT0MNMU76/ZL80UEiVLYQ+2KiB4ho
nKxQTjVvJpFtZ+zKO6ouIJLjredlfuUXicJStpxMDPuBiHpEs9DnCPzSKhem
2haLuoFIsgU7Nfe+XhJd5AmumT8xCEQ8xjJiuAp/kqjCoCvqs3EfEPlx15qq
hrYfrwFcsdKDocNA5MW8Btd0Jf5067veTFFaoMe1FKw/RBM8QKIjD4tGHsyP
ApFMM5kneh/bSFQQE90ecA16XHsVQVcdniESybwY+L0nagKI7H4bV0B1vZ1E
yRWL49s4ocf9VdLdEvVhmES8f2uNTJ2mgQhvpAjnQXrcjWxtbuw5FSNARPjK
nlr/U6Mkev7Iw6hS6ze0DdUtotY9j5XXQXaSU75jQCR9YuiQ4NoYiUSDyVrT
oTkg8k1oKjDCEysHqZkzIwjopQPc0/u5EydINClYFTeTOg9EBKrnec2PYcVG
k0ORdWsSiDQxTpcVaU+RyPvOmVD34EUgMv7l1cm9TfjrNsrab/xbBH06Sz9R
0f3t0/hx3S6+uOC/DERkZjzke1ixIjMfYeDjMAtEvMV0rhy7MEuip/u2nDpj
VoEI58ndTjJreNRp/vmkNhwIdcD4Tt4KBoffJHLmvMv/oXYNiFBbPVq5EItn
gOuK3n/oONQBsx87fsVKzpGoN/5ygYDdJhBhTtq8OvQOz+nUaCZFNt4/QESI
Nl/RrhMr/w3Xe9Q+pKL8b2Su0HDJ2x7Xl27DD+n1LZBy/1aeiDT6g7ehRhNN
tsvUgMI+oF3DF4MrpmR9VqbCDWgwDGZNXuD8jRX1nnPlU460gNIm+tLwQBNe
A0rop07xbUJKv/ioTcqJeRK5mxlMHxulAxTtY7KvLkXh5TPUB7l12S0AysR4
jNHfKKxsFIwJSTvSA0rZX8W94Wt4z9Cxc33fuWxISQvn3VZaiJV8T+a7knMM
gNIh8klqohhvQ6uqj4nub4WUVwmOr5U/YeVMtnZjqTcToOQFh6t9ePuUQJ+v
bnQ6dkLKC91mSt9jrIy+z9hFXmMBlHQ5xvt1VfkEMhCzbezMgpSGguivPgpY
cQ19Kkttzgood9rLJ8LzvhBoVnToQdFxSMlyf/91KxX39Gc9ncZwpR2AUuIg
cmfVvpZAaQJoQisX6umXLFoRndN47KrxNsgM+7MDyoiF3byaUCOBqNPOD2vM
QmNXLm3FopgNK294Zg3MbDgApXeF6e5dhhYC2akYSfVRQ4pYq2//cXY8pwPa
UXybLCegNBHorKlFK4HmPmjGXZiHKkOFxi2tD/O4Ss1x8s9yLUEKh3RoqSNj
O4FoaC3MiWioStGefZBEkzqJ667ddDbzWy5AeX/9H36JnR0EsowTk4rfD1XM
J0cPSGTojZPonrydkpAZN6CYVHQ+PxWAldsSp/JYk6A1oCOBpordeQRP+55r
Z/gYdgJKTvTZJFt9rKx3HbvFEQctwsOS82RkyiAuzbWGZ3JfQ0pZo3C4lzn+
LsdEtt5ezhoClLYi1Vi9rT4SST2hPfXpHx5AWan6sOLagftILCn/Pt0gtGf4
OzH7X+jObrwlnhy56JMKKbcEOOYzlvB4ES1Td5KPhbZbpRXoD2sCXmxYxI+o
PWDZBShcB/+STW141Hy5t5xTMN4BHX5K2z3Pp+HtVmH1y9ZSG0gRfZFh45TY
QCBtTs07zSXQHvNDFMemjhQu8By5sVWzaZAStOvrdMfAdwJxuxQyze6C9ruJ
yp+tjK2+k+jsbn/Z1QFI0a5yvGvx6RuBWg1rhHNH6qBDofc72iQKLvBfDjZr
vuDaDSh/fhbITU9VEIhxpPCL5kPoNOGhcrJpYQEfW6TIpUFXdUg5+a6qeDTw
M4HquFfsbHdUQGvjzOvgpDJ8VnsrTmiNW0HKhH9ZNhV3CYFsVXIC0k2hsxol
9Mr1qhZ8KCyomtI74gkp/f3sqgELBQQK6KSMp7r+B91jauhJflvGJ+HgrZaK
5/chJVD1yKWrr3IIxKzYsJZllQco1g8vFtZtZJOoeGXgWN1LSOHa2amjspSN
vy6RVuymCJ3KW9dvmsiFZpDIwEXPKvUNpHSLUU8bz2bgN9q+iejeZgLKaacT
h1SSUkgkfJi3mD0PUoTWVCvuGLwmUETY4ty3h9Cdh2HiDmvyFV4+/9zZ0R9e
AimaFNb8gyiRQDV9JkflrZOg83QEG39DWiyJyrmYD3pUQArD43xaubCXBKJa
FnOV7IZulNKNIycL9J/i73Kd8yx7DaTUrY+x05lEE2hike2wvPZzqO4qaS2I
D0Xg2ehfIBT3A1JeVpzW1qaPxLWu1qp64S14pade+iUo7h6JhK6NKZs0Qcq3
sQoxy+2PCKSwuNOAoR+6pBSO3zw3WRlIIva1CW3Dn5Di/cfdOcoijECXEhVM
dL5BN7PBVWsndm/54vN01bRFfhukNKpWrDgXBBJog+NX62AddMF+75vpfbYf
niQqtTAW2uqAlMvH9qOME3641q3ufj5H6wcoG1P6t7Z4XEj0Le5+A9kFKUzR
Q53pPd4EYu2a/9rt5QUobMpXq8RCLuHjXJ9YKXc3pCzMdqqbFXoQaKi+kZvD
EwGKqmZmWdGVUyRi5S7z5eqBlJyytcs1va4EevB3MqVZ8xqgPH1tplzNp0Ci
Tcs14juoKE3UXS2XcSKQy/Clg97HLwHK5W2RMlFsFAKt9qZ8Ot4LKaqH18mt
a1cJlHLPYDchYgko8tWeSzdizAi0L6yVKhpU4u1tYqwV7Qjk3ZalZPH4OKB8
Utk5KXvqPIGSmlfr80Al7UT8552OVwhUWJwnLbsmAihOeVU97b6XCWRoZrOU
ASqatryRsctYOWmuWTJTQyH/N2Lm/K5rU9SRQHdE2rMQqPDZLMSWjdoTKFa+
3yU0xwxQVDlXvXtUcDcmiXG5bweVzbm08YGz13BlyORUrRSyARTvl+XByaPu
BBp4Ul7jCvb0lbvJrHxHcEOuQj3Lgc72gFKp3JGudNaLQMueIz+fgmN30yb1
w+gwboioqXt3kc8VUNzWizXVOm4TyKS/MMv5F6RI0LezWn/HDfn4h/hSBV8H
FNc+ve+3LP0JVJGifmisE1JE/2EQdSJ88cnG+F1ro+4tQLF9RPfJJjuYQOUd
bzUn2yEFfXH7MdAeQCAWuXvEviv+gLKesagRpBhOIPp6lZwzrZBim6vDEGSJ
a90/XFZD5U0hgPLyh8JMRfJjAlWeYHtG1QwplEFqfUdKBIHu/rujsKPiIaCs
bndR2iH9DM8jfmuTj+AaMO2REZ43EkUgT3L8NnN7JKDM7pp7T8eAlyyvg8q9
+6ohxalketB0IZZAEnL5ZsbPYgAl9kzAkGgNXj5bLvnVrH2GFG77Da5KZxyp
Kkori/RLAJSLC6VHFN+l4ob6qSilhZByYiNIx+gljhT0Oph7G78GlD8fVW7y
JGYSSGd8hc0tG1ISpwI32KdwZMYqsXCX5BtA+a6qeXmx9z2B3PLEomlSIEXc
TH65/PgHAi0FEd9P7HoPKLX9Yvw73uYSyOZGZcDvp5DSwhwUuHQnj0BTF2hU
s5tyAIWyXr73hFMhgbov2ZpLhII71aOXRkqKiv7f2ijCm+BfAChnvp/Wi5z8
RKAz638TGm5ACluprlLtcCmBfvy6VRg9Uwwoj57IEikSeEv8XL7p3/OXISWs
LoMqMamcQKN3yLr/EsoAhYu9VZ2vAh//t4tOtE2fAHfNx/l3lVdWEij//l0P
x3++AMr76bZpmfqvuO6SmT8SNSDl+lNT6ap71QRqiGYL55P+Cii3H8VU2l6q
wZvZB3q6a6KQsie3QNWM/weesBrHDOhzqwHlAI+0+mppHYF+SpkOqrNCiv2Z
Ypf9hxvxG2mHvbpDUwcoy4s1yrfr8EGsuTbCPnQeOh+13ax4/GOwmUBMQXOM
PfYNgGIlvV+JmRFH3sb4eDu3QkrVZOaAFmMbgQ5aFAjyxDZBzxIj78HL85NA
8WkN1UKfIKWVY+BsO1Mn3jULN1KlJLQAyvkr1XuUHHFD1Sxf+mbiIMWavtdh
e2Q3gTTnDNqcploBZUl9X8seDtwQyzOrt+gOpNCmoYbNgT5c6/YGaLDd6wCU
oqq1+fCbvwjEviHGH30RUqbD/ASr+gYIlOl77p8jk12AEtf4JMBduhd/Opmc
ABodSBG2pD7kozBMoNu/zCgiz3oAhcWhN2KQv59Aa9+Oxp8XhJRwKT8D1/lR
3I33SlPJ2j5AER5Ouubpgx93r6RW1TZqSBF0OynYHTZBIOeoJ0bT+wegOV3m
5tZGNUSgvL6bRXJ90G1FR9shLvHwaQLxCJiJ+qcOAgp9t1jF4xz80gGcwgav
PkFKz4MHaw73fhNI5UnVwRWzYWjslkcwnVbGLy10apWx9hWk5Dhc2Hgu94dA
X7frje1pHgGUV9mtUksDY3hb0fM79+stSNl5Y3sSo8ACgWRmZKizvccApX53
awFNCf50Tafd2k5ZQkodmfdJ2HqJQJ0RjV2yxhOAMtdYxPDXZopApXN2HBNq
kGIe4Swa7LlCIH0G+aDj05OAoqF2nM1TagZvIDeoA6J5IYWuxNrgyuBfvK8T
36XsmTsNrdNGEs6+3LgDWjnq8g+tQHdkjSbXv9EVbhCotpbPQuzNLKDMqGiW
7V3ACvOA0/CvTkhRomGhL5aioiBrD9M6gY+/ASXUKWlEYmyOQMHFod+miiHF
j6GIWyiHmoJYF3TizybPAYq2rgX9yDweDNwjk7KKLyBF3md8PdeLloK2M+TS
/s38Ayh6/ko17T3zuHofMiMCfSHl0v03gy0C2yhoxjBu5lDUPKAkNwxSGfbg
IcXTZ5/tYQspmT+uZXXSMVCQTaLwtRcRC4Aysk1OwXtxkUARp8s2RnQhZeOJ
eZaaGhMF3XE4pOiWsgit9kd4vN6P44HpYNsdf0gCUoZU09Mn9VkoaPbgaZkP
T5cApa/Cf4/Dn2UC7a64QGu8A1LeSJEP41NYKUhzn3Dl/hfLgGKeHWjSxrmK
j3Pd+/tl56FbYkOTytFCWXYK+mj1sGK+YAVQpvdEv7zPhoc3lyllKr4LUtzX
4x6ae3FQUIjpWI3z+1VAqZY77FwksEagLgXLM/xfIOWWB3d++ywn7qOq5kaW
kr+AEsG5/ixCb51Af/Kt+55kQMp8qF4Oewo3BSVW+aVN9a0BioS9Td3ho3iq
LWmWfNSIgpSoDk89P1UeCjILvr5/d+86oJRvCy20P79JIOUY5XXBO5Di1He1
zJdlNwW17CLdzOY2ACVcNJbvQPgWgbTadYMP2UPKSWvai8XivBTE05YeX8i7
BSj7LZQbTxzD0/717qEzbKcgJaB9+40+QX4KUpJi5nnDRlUGnGFzBxi+tGLF
VJGr3ogCKXsfvrslbitAQfk+ClOLMZBySMRRb90FF48HD87PdUtCSkS+Q+So
nxAF7RrJVqqVoQYUjeeGHPsWscIYHHBmkBdSnsamDMsXCeM3ah39tyEHUpwU
svb5BNJQkJzWpRuXmSCl9fdpX2khUQoa3W/nWEuhARTqcFWGaEFcyI4c3T1+
Zhn6n80JBp8Zmc/7KOiU2o0kvQ5IEXc74q+fipUpATpjmzFIUV8QpxE9coCC
hKyf34mzpgUUER7pwAPKdPhxGXw0N9shJVa4jlWKVpyCzllW7hiZhJQbJ8c1
apqxonHz9Fnxakgp2Vmy6skkgeuL5JunaUF0gLL4WL2+yAqXZnf/eYsdnyBF
asLlcOOkJAVtvD7sS8eyDVAml0LbOqaxskm3oRr/DlIEejhCInmkKeiA5dEY
o1hI4Tnyuv3zfXoK2tnqcbgxAVKes9LU5RvJYCU5M5xVkR5QNpNTzhZx42XC
j8919dpTSLlBzRk76C1LQaI+m7UKxZBy2ZOyPJyGFU5RXamyMEiZPOLoQ2mW
oyB6ugo9fQMGQDHd9Wxvvx4jBaW3aN34dhtS1rTWOnsuK1BQnJVmYsMIpByX
daQpbMAKDe/44qQ7pGSRPJX9nYoU9EZCyOuZMyOgmKfNK9dexgtfEvHOq9UB
Ujyd0mIuhClTUHWYDvWxTUh5maXTGVaOFaMFz6sFlyDF+H5Kvu4bFQqysksK
brdkApSUirMTA/uYKaib8eT9u9aQUiXjF1Y6qoo7wPvo2e4iprL/AyMbHsI=

       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9220222150067244`*^9, 3.922022386646575*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"a5ec9b78-de27-415b-b085-fbe36bee6c84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution4"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "15"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922022233913435*^9, 3.922022235287943*^9}, {
  3.9220222657366357`*^9, 3.922022268051255*^9}, {3.922022389289359*^9, 
  3.9220223896644506`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"215ab33b-2b41-4873-9d75-c3bb43f6de73"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0Vd37AHDjda+piwqvKZIilUSUOI8pmRWpSCkVKkmSXpESiqvI7G1U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       "]]},
     Annotation[#, "Charting`Private`Tag$72954#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.92202223589714*^9, 3.9220222685978193`*^9, 
  3.9220223908046293`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"0e6e2c60-0bad-4b4a-9f60-51f5c518551f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution6", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.50866", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "-", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], "+", 
        RowBox[{"0.01", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "10.8"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9220222513826847`*^9, 3.922022282473317*^9}, {
  3.922022353519792*^9, 3.922022358207856*^9}, {3.9220223944778385`*^9, 
  3.922022394821534*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"d2dbb4f0-6258-4977-9b0c-f1554383ec35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "10.8`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "10.8`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 10.8}}, {
      5, 15, 1, {100}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJwBMQPO/CFib1JlAgAAAAEAAABkAAAAAAAAAAAAAAAKP4aadPVRPwo/hpp0
9WE/ZNPzp25/kT90b0teF2CgPzX1nGh3AKg/9ItETCjxtT9MnTrkFOK/P1NX
GL6A6cQ//18TCvfhyT+suATRcenRP1jB/xzo4dY/Bcr6aF7a2z9Z6Xpaamng
P69teICl5eI/+yX06KMO5z9G3m9RojfrP5KW67mgYO8/b6czkc/E8T+Vg3HF
TtnzP7tfr/nN7fU/FpiB5QRn+D9x0FPRO+D6P8wIJr1yWf0/J0H4qKnS/z/B
PGVK8CUBQO9YTsCLYgJAHHU3NiefA0BKkSCswtsEQHetCSJeGAZApcnyl/lU
B0DT5dsNlZEIQAACxYMwzglALh6u+csKC0BbOpdvZ0cMQIlWgOUChA1AtnJp
W57ADkDkjlLROf0PQInVnaPqnBBAkXbm6a4fEUCaFy8wc6IRQKO4d3Y3JRJA
rFnAvPunEkC0+ggDwCoTQL2bUUmErRNAxjyaj0gwFEDO3eLVDLMUQNd+KxzR
NRVA4B90YpW4FUDpwLyoWTsWQPFhBe8dvhZA+gJONeJAF0CP0VHch9kXQCSg
VYMtchhAuG5ZKtMKGUBNPV3ReKMZQOILYXgePBpAd9pkH8TUGkALqWjGaW0b
QKB3bG0PBhxAblu8XErFHEA8PwxMhYQdQAojXDvAQx5A2AasKvsCH0Cm6vsZ
NsIfQDrnpYS4QCBAIdlN/FWgIEAIy/Vz8/8gQO+8neuQXyFA1q5FYy6/IUC9
oO3ayx4iQKSSlVJpfiJAd0yPEoLLIkBJBonSmhgjQBgeUayJViNA5zUZhniU
I0BeTnjut8YjQNZm11b3+CNAAKqVldofJEAq7VPUvUYkQCYwc5QcZiRAInOS
VHuFJEAftrEU2qQkQH8ZK9jcviRA3nykm9/YJECsbbP6B+4kQHlewlkwAyVA
KsIab7wUJUDbJXOESCYlQIyJy5nUNyVASYRnnUBGJUAFfwOhrFQlQEi9e5tq
YCVAi/vzlShsJUCRdVfO6XUlQJfvugarfyVAnWkeP2yJJUCbAVzsgpElQJvN
+kKOlSVAmpmZmZmZJUDDVmT6
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200}, CompressedData["
1:eJxt2Hk4VVsfwHEUMmeKSDgnKnQRosQ+Qm5UlMgQoUwdResqs0icDBki3WSI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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.922022275707406*^9, 3.922022285613028*^9}, 
   3.9220223182920494`*^9, {3.922022354661627*^9, 3.9220223585982046`*^9}, 
   3.9220223954305925`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"99b1c516-5967-463d-94fc-b2ac0ee175d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p5", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution6"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "10.8"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92202229383318*^9, 3.922022310791196*^9}, {
  3.9220223424855165`*^9, 3.92202236308463*^9}, {3.9220223982582026`*^9, 
  3.9220223986173134`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"d6669535-973a-44dd-8420-2758de4cd932"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nc8lt//B3DCfd+Ulfu+Scn4iFBaRmmckxINW5LRkMoqJLOizFDZCZHM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       "]]},
     Annotation[#, "Charting`Private`Tag$74135#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.922022311087826*^9, {3.9220223464713936`*^9, 3.9220223634593344`*^9}, 
   3.922022399386278*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"f8b1ad10-abc5-4eb3-b583-d9bed70bdb00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p4", ",", "p5"}], "]"}]], "Input",
 CellChangeTimes->{{3.922022540156087*^9, 3.922022543748992*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"6ef4cfde-4eeb-49a0-a156-c7694ef04653"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0Vd37AHDjda+piwqvKZIilUSUOI8pmRWpSCkVKkmSXpESiqvI7G1U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        "]]},
      Annotation[#, "Charting`Private`Tag$72954#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nc8lt//B3DCfd+Ulfu+Scn4iFBaRmmckxINW5LRkMoqJLOizFDZCZHM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        "]]},
      Annotation[#, "Charting`Private`Tag$74135#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9220225440162725`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"8a0ddfe0-c3df-4fb4-806a-950207a04f9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution7", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", 
          RowBox[{"(", "1.60252", ")"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}], "+", 
          RowBox[{"0.01", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], " ", "-", " ", 
        RowBox[{"6.35", "I"}]}]}]}], "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221760114887176`*^9, 3.922176032774254*^9}, {
  3.9221760706539235`*^9, 3.9221761070157394`*^9}, {3.92217615208397*^9, 
  3.9221762136540346`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"7521a30f-56f7-42b4-b01b-1828e24bdfeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "30.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 30.}}, {
      5, 15, 1, {156}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJxFlP0z1AkAhyVO8pa07MYmL+s12hcsa9f3k7tEXqYRRSicVikpTrHeQlTn
pVAtllLuQk5ySukk5XJRqURF2CNERHaIGO3dzP1wz8wzz3/w6AVHeO6VlZGR
WfavRTL/U/5gqWGMsZ/4r7HEI1+/q6xHV4hrCRkrScwaItJjbNPZZfUEubIr
retDCxG30y/6SNkLIqz7ifF8Txexy4/bk6j6jjCK0I651TBAXLxBTjWXDBNa
ElL2ZeOPxFmWRoFWwCRxgrOiw8llmpiSO5S1P3GG8H3+yjmzdo5oLrCTqx5d
ICxDLt1/Sf1GuAlTeIIKGSTHW4uUfpBF+Z66HalkObQ7slcvTshjlnbnWeQD
BQzzzwTVsxXRVcaflVatRMso77SToTLqTEnUrEIVWNnGtAofq+J3p3fRV76o
Id9MN2dH7iq8qdn2wc9UHZp2KbygJnV4N9Xm8Xeuxrktw2MHJlejs10TR9I0
oLHD+cJRnTXw7IudiKtdg5yQSsfkrSS8GO/NTx8gQS1KdSojRhMy48dEt2c1
MR08sOV9pBYGe7bOqH7WQofnzRJOOBnNbVR3/kcybjqe/JoTSoEwMNWVKaFA
kJhU3BG/FgFFcVORCtrA3WObNHK1Yfg2Kq9WRwcKXyKGt5fp4KPGQfYMgwrn
a5IvfDEVZYit685ch+/eSKPdOLoICU+3vv9BF4PJ6Qv5W9dD/ZnLLs/L6wGy
yl2l+fXo0qUb/uyjhzDj7dkr6vUgtTw6n07RR55NQbC8QB8mDg1PU3v0cW+z
2EbW3gCe7rKXj4sMMOJFU5IuGiDO3zk6wd8Qq0IOiBcbDPHrgWwXAZUGTlRN
7XwCDe2CTuqxfhp+TJk7OetghPnTayVRl4yQlcPzl0iNoFcQ2HI40Bh1Jan0
qSZjuJZfLQzXM8Hf1a1yE8kmiL49cShs0ASK99W6Rx1NcbGF+X1oqSlY7d5V
w8vN8LgrRiskxAz+faLkwT/NMD3UOB5IM0f6xIC3OM0c2jNyTQEj5iCZZlX+
4rkBq3aThOONG6CUV5zCNLeA/GPaoVihBWSWqnyblltigWGzWeGwJWb5jXSP
Xkt8FjnpnHfeCPrL4tyklo2wTRXIWevT8ZZ6lTALoiP2zkuBbgkdlO1Lt9aI
6aj/ZDKtuI4B31NeG6T+DHzVPx46I2Kg8F7llbEeBjg+b/r6KUz0SGQpnT5M
CLIsvVqFTGib7DrT+JqJPx6mtdWSWPALqJGv8GJhca4XF/NYEOWuiM/rYIFr
YXX7lLoVev/aI0nYZoX44AyLqDNW0Fmq27ev3QoNwsHSABVrBDBVxZ5u1lh6
arfWOcMaxaF7vXlt1uDJ5pxlKtqgr6jhibGzDZx+cr+rnW+D66795WqjNtA0
iBAut2UjcUGaNneSDUt210OXNjb6o65JRcq2yL6RxJ30sIXDJ69Y5Nhi0tSs
LveVLYr5UskQyQ7upZ0b2T52WBJXHDxdaIcqnaSKd712CPD1GrHQ5UDlgqnB
8SAO7nV829NRykG4WmeR4QgHVLeK7qMm9nh6KlGzNcweDELvfXWJPc7PNldf
eG2PhUp+fIIyF7uDFV1CHLloJv9Gco3hwvi5xyDjOheZadPXyUNcfLY/Fyel
8HDCbAvdyI8HMmVhyK2Ih0zlhEijdh7+u5oD/gGTniCh
      "], {Developer`PackedArrayForm, CompressedData["
1:eJwl0gFnlAEAgOFvZ86ZmXPOmZlznXPOOeecmZnMJEmSOZlJJidJZiWTZCYz
M0mSmaRmMslMZmYmSSYzSZIkySSZmZmZZCazh708/+A9Vr1e6a8JguBZcFSI
WsJEqKOeBqLEiJOgkSaaSZIiTYYsOfIUKFKiTAuttNHOcTro5AQnOcVpznCW
c3RR4Tzd9HCBi/RyiSqXucJVrtFHPze4yQC3uM0dBhniLsOMMMoY97jPAx7y
iHEmeMwTnjLJFM+Z5gUvmWGWV8wxzwKLLPGaN7zlHcu8Z4VVPvCRT3zmC1/5
xnd+8JM1fvGbP6yzwSZbbLPDLn/5xx77/OeAwAghagkToY56GogSI06CRppo
JkmKNBmy5MhToEiJMi200sYhvWtFGg==
       "], CompressedData["
1:eJxt2nc8V9//AHBkpZC9SpF3ZYYyK1dJNGSkYY+ySQ6iPpUyQkQyMkIo2R+9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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9221760777332077`*^9, 3.922176107515424*^9}, {
  3.9221761524899454`*^9, 3.9221762143412275`*^9}},
 CellLabel->
  "Out[208]=",ExpressionUUID->"c4801df8-f3cf-4a7c-8766-08e071955351"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p5", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution7"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "30"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", "\"\<Im(Y)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221760967182827`*^9, 3.922176118000831*^9}, {
  3.9221761784619274`*^9, 3.9221762167000556`*^9}, {3.922179856604717*^9, 
  3.9221798582618685`*^9}, {3.9221799259680057`*^9, 3.922179930484934*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"db758129-2da0-4f41-a3b4-3b17a5e62201"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwd13c81d//AHDZe2Vde48oirRwT8gqKiO7kJ22VCR7a6BEktHUIC0rvd4Z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       "]]},
     Annotation[#, "Charting`Private`Tag$92870#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9221761186879926`*^9, {3.922176159444852*^9, 3.9221762175750017`*^9}, 
   3.9221798591679363`*^9, 3.9221799308997917`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"952da385-2abb-4d10-a99c-b4332a404d06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "p1", "]"}]], "Input",
 CellChangeTimes->{{3.922179798152391*^9, 3.9221798192485304`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"191c80a4-6ec4-4bfa-a2d8-ef0c026f0071"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0ld/XAHAz1zwPkaGQlEIlmp4TKQpfigzXPJS5QSlzmYooRZJKhmSO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       "]]},
     Annotation[#, "Charting`Private`Tag$88836#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9221798053554897`*^9, 3.9221798196859283`*^9}},
 CellLabel->
  "Out[217]=",ExpressionUUID->"272993d0-1700-4bc4-9368-772b607bb854"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "p2", "]"}]], "Input",
 CellChangeTimes->{{3.922179829890423*^9, 3.9221798321242743`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"c7ed1d56-2079-4d1c-9e66-c9d715971050"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt13k8VO/3AHCE7GuYIWHsokUrYU4hJWQt0WbJli2FSIuyhMjaKkKUJSpL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       "]]},
     Annotation[#, "Charting`Private`Tag$89172#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.922179832420904*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"82f1b8b2-c9f2-477d-aca4-2b66fe9397c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", "p5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9221798349067554`*^9, 3.9221798698730326`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"2cc54440-fa7d-4b00-8f57-de8e6220b639"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
       Opacity[0.3]], LineBox[CompressedData["
1:eJwt1nk0ld/XAHAz1zwPkaGQlEIlmp4TKQpfigzXPJS5QSlzmYooRZJKhmSO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        "]]},
      Annotation[#, "Charting`Private`Tag$94491#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
       Opacity[0.3]], LineBox[CompressedData["
1:eJwt13k8VO/3AHCE7GuYIWHsokUrYU4hJWQt0WbJli2FSIuyhMjaKkKUJSpL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        "]]},
      Annotation[#, "Charting`Private`Tag$93815#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwd13c81d//AHDZe2Vde48oirRwT8gqKiO7kJ22VCR7a6BEktHUIC0rvd4Z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        "]]},
      Annotation[#, "Charting`Private`Tag$92870#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-2, 0.05}, {-10, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922179838069642*^9, 3.92217987016966*^9}, 
   3.9221799411786814`*^9, 3.922180007025031*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"2c062d04-640f-41fa-81cf-bd7aa3063cf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution8", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"Pi", "/", "4"}]}], "]"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "0.01"}], " ", "-", 
        RowBox[{"0.01", " ", "I"}]}]}]}], " ", "}"}], ",", "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "12"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922180197313809*^9, 3.9221802497893605`*^9}, 
   3.922180289732475*^9, {3.9221803712573786`*^9, 3.9221804160565133`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"e991d250-520d-4acf-b117-56bf9f14f196"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "12.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "12.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 12.}}, {
      5, 15, 1, {80}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJwBkQJu/SFib1JlAgAAAAEAAABQAAAAAAAAAAAAAABLeG5iTuhTP0t4bmJO
6GM/1ncVaTrokT9SkO6CtamgP7hkUtFNX6g/Tv5gTUlLuD8gZQzZdTPCPxlL
aAtHQcg/EjHEPRhPzj8OWZ2ee3XUP5KZWB5rw9k/F9oTnloR3z9OjecOpS/i
P5Atxc6c1uQ/DAg2Ve5K6T+G4qbbP7/tP4HeC7HIGfE/vktEdPFT8z/8uHw3
Go71PzkmtfpCyPc/bsSlHtOW+j+jYpZCY2X9P2yAQ7P5GQBAVO2ALa82AUA8
Wr6nZFMCQCXH+yEacANADTQ5nM+MBED1oHYWhakFQFRtMJpEkQZAsjnqHQR5
B0ARBqShw2AIQG/SXSWDSAlAzp4XqUIwCkAsa9EsAhgLQDatyjGnMwxAQO/D
NkxPDUBKMb078WoOQFRztkCWhg9Ar9rXoh1REEC0e1Ql8N4QQLkc0afCbBFA
vr1NKpX6EUDDXsqsZ4gSQMj/Ri86FhNA6gIie/a2E0AMBv3GslcUQC4J2BJv
+BRATwyzXiuZFUBxD46q5zkWQJMSafaj2hZAtRVEQmB7F0DWGB+OHBwYQPgb
+tnYvBhAGh/VJZVdGUCOLQAjZBAaQAI8KyAzwxpAd0pWHQJ2G0DrWIEa0Sgc
QF9nrBeg2xxA03XXFG+OHUBIhAISPkEeQH+sQ7lmDB9AttSEYI/XH0B2/uID
XFEgQJKSg1fwtiBArSYkq4QcIUDJusT+GIIhQOROZVKt5yFAAOMFpkFNIkB6
aHESYd0iQPTt3H6AbSNAbnNI65/9I0Do+LNXv40kQGJ+H8TeHSVA3QOLMP6t
JUBXifacHT4mQNEOYgk9ziZAaAexhB5nJ0AAAAAAAAAoQCq6Bjc=
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160}, CompressedData["
1:eJxt13k4VVsfwHHzGCHKrcwRN5Wh61J0NSAqqpuiKGODISy8daSiUkmS+WRK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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.922180241055507*^9, 3.9221802506328654`*^9}, 
   3.9221802902792196`*^9, {3.9221803788354874`*^9, 3.9221804166655684`*^9}},
 CellLabel->
  "Out[240]=",ExpressionUUID->"1533f6c1-1b7d-4e68-a0bc-4bedbf7d6cb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p8", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution8"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "12"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", "\"\<Im(Y)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221802645260468`*^9, 3.922180271917622*^9}, {
  3.92218032603096*^9, 3.9221803415181494`*^9}, {3.922180398508683*^9, 
  3.922180407617757*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"34e17a2e-f5a4-4868-a99a-1e4ca6678b76"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJw10Xk41HsXAHD70iBmftOMEtmyvCUUISVKy22K0KbEW1SIKM3cSwr9frMZ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       "]]},
     Annotation[#, "Charting`Private`Tag$99624#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-4, 4}, {-4, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9221802726829214`*^9, 3.922180295764183*^9}, 
   3.9221803420805197`*^9, {3.9221803856808853`*^9, 3.9221804191512327`*^9}},
 CellLabel->
  "Out[241]=",ExpressionUUID->"78a7716d-e7f3-4064-9c7a-fa8b4cf95c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution9", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "'"}], "[", "x", "]"}], " ", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", 
           RowBox[{"Pi", "/", "4"}]}], "]"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"z", "[", "x", "]"}], "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0.001"}]}], " ", "}"}], ",",
     "z", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "7"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221804350276737`*^9, 3.9221804509976406`*^9}, {
  3.922180485296121*^9, 3.9221804925948906`*^9}, {3.922180532925144*^9, 
  3.922180554208946*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"5f4d0ba3-8eb8-4f40-b97c-ee7985bf7b06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "7.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
                GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
                Dynamic[{
                  Automatic, 3.5 CurrentValue["FontCapHeight"]/
                   AbsoluteCurrentValue[Magnification]}], 
                PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "7.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{0., 7.}}, {
      5, 15, 1, {101}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJwBOQPG/CFib1JlAgAAAAEAAABlAAAAAAAAAAAAAABh4y7iZYtHP2HjLuJl
i1c//jkO0FYSoz9wfoU4KbSyP+LfAwkn37s/tB9L93NSyT+8Jwo1qlrSP52/
bm4aDNg/flfTp4q93T/5ZlqPRyPjPzMiy8rJZ+c/bd07Bkys6z+nmKxBzvDv
P/Gpjj6oGvI/wC2lYVQJ9T+PsbuEAPj3P1410qes5vo/LbnoyljV/T9+nv92
AmIAQGbgiohY2QFA7OYTxAWDA0Bz7Zz/siwFQPrzJTtg1gZAgPqudg2ACEAH
ATiyuikKQI4Hwe1n0wtA7GR6j5kwDUBKwjMxy40OQKgf7dL86g9Agz5TOhek
EEDwMMLlFjMRQF0jMZEWwhFAyRWgPBZREkA2CA/oFeASQGY20K1HVBNAl2SR
c3nIE0DHklI5qzwUQPfAE//csBRA3hqHAkgPFUDGdPoFs20VQK3ObQkezBVA
lSjhDIkqFkAn/FMGP3cWQLrPxv/0wxZATKM5+aoQF0DfdqzyYF0XQPQI/fGj
mxdACJtN8ebZF0AdLZ7wKRgYQDK/7u9sVhhAgZyvX9qIGEDPeXDPR7sYQB5X
MT+17RhAbDTyriIgGUDpxycl2kgZQGZbXZuRcRlA4+6SEUmaGUBggsiHAMMZ
QGsc7WPA4xlAdrYRQIAEGkCBUDYcQCUaQIzqWvj/RRpAjjPOxTlgGkCPfEGT
c3oaQJHFtGCtlBpAkw4oLueuGkDua7UzzsMaQEnJQjm12BpApCbQPpztGkD+
g11EgwIbQMZ3ojUXExtAjmvnJqsjG0BWXywYPzQbQB5TcQnTRBtA1lRsPOhR
G0CNVmdv/V4bQEVYYqISbBtA/Vld1Sd5G0DGQ7bgbYMbQI4tD+yzjRtAVxdo
9/mXG0AfAcECQKIbQBUG5kxHqhtACwsLl06yG0ABEDDhVbobQHJnVicFwRtA
4758bbTHG0BTFqOzY84bQEIcfHru0xtAMSJVQXnZG0AfKC4IBN8bQAVdudqd
4xtA65FErTfoG0DRxs9/0ewbQLM2Rmeh8BtAlqa8TnH0G0B4FjM2QfgbQGKW
3j9o+xtAMUvvH7T9G0AAAAAAAAAcQAVXVaM=
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 
       202}, CompressedData["
1:eJxt13k0V9vfwHFCUX64xm4ZS5Ii3ZB5nyLlGkOJ6ivjNZRhJ4SiG+InUUpl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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9221804402622533`*^9, 3.922180451747481*^9}, {
  3.9221804869049697`*^9, 3.9221804930164857`*^9}, {3.922180533362361*^9, 
  3.9221805546930633`*^9}},
 CellLabel->
  "Out[255]=",ExpressionUUID->"ac72fbd7-59b6-4414-b746-0767f0861be7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p9", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"z", "[", "x", "]"}], "]"}]}], "}"}], "/.", "solution9"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "7"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Re(Y)\>\"", ",", "\"\<Im(Y)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922180469199823*^9, 3.922180496876795*^9}, {
  3.922180563647765*^9, 3.9221805955531335`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"799ed6c9-70b3-47f3-9e14-06c67b799943"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwtiXs01IkCxxnMKBlpLSHbc0MPeRVbzPc3K73W1OzEnF3yfmZMKHSZPMbr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       "]]},
     Annotation[#, "Charting`Private`Tag$108175#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-4, 4}, {-4, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922180472966262*^9, 3.9221804974704275`*^9}, {
  3.922180560224735*^9, 3.9221805960528393`*^9}},
 CellLabel->
  "Out[258]=",ExpressionUUID->"c2934770-c216-43f7-b9b8-d65241b8a5e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p8", ",", "p9"}], "]"}]], "Input",
 CellChangeTimes->{{3.9221805106282578`*^9, 3.9221805185325727`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"0fe6d020-97f4-4126-a879-5837dc9c26f3"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJw10Xk41HsXAHD70iBmftOMEtmyvCUUISVKy22K0KbEW1SIKM3cSwr9frMZ
61BKuWHSZktxbTlfolvXct3Ri3srZka0ShpRlrzz/vH+cZ7zfJ5znvM85xzT
I6f8wlSUlJSSFfG/nICVb5XG4/D/rG2bQqJcwkE+Y/hZLwGHBeH+QwH3caAb
qxUxFE7IITpudygcUeJ/TeFDpfTf9d7iMDGopP5D4UUx2r1sVQK46oY1sedw
CP3atc7AhAD/xvDjUwpr8Joo5W4EjAssDTMScZi17Q8K2ktACIvR7nIeB/bC
3UtMThOw4dNQ4oTCPdQ5njyNAE6XimPLBUX/mLDjnzsEVJV7vy1MwkG1gDr0
vI0AlF56Q5iMQ91sZqdUSoBxocvByyk4rJP73FD+QYB91ibDsos4JO+xJuKd
2fAkZc9NPTYORuU2f/b4seEwNhAXyMHhQ1PPzxtPscGpuXFHLRcHsWw8MOA2
GzoFF8h3U3EA2c72mVY2FK4bVt2QhkNanBnpNykbXlmK5ofScWBaqYeHL+FA
dYe94bFsHE44zTSFuHAgzDDJxSsHh97+Nv+Tezigaro1zF5xZ33rwyyUwYGU
btNJr6s4eMinHYPVufD9+Htrz2LFPuhK+7QZF6bzdKfKbuKQqjNz4N5GLjRx
GbIVt3EQaLQ27DincNU09d9lOISQpX6CCS6crzBcVlyLg1qdRrCYzIPQlO4F
hQ2KesaVVXYOPPgysNLyfhMOm25rE1bRPKj26hnXbMOhMtdKbP6OB3yMb5Mp
Vvy57Q/xYi0+ROU4d5v04uAyIAmztuKDXx2rtvlvHHZjdvc4YXwIfhG0z12K
g+YvT9sODPHh9xjGNt1xHOotWXVHh1IhrSTpyTKMgJUPUl6magjgeoGtn7sh
AaMMV6LbRgDzxclZUcYExL3K+1YRI4BG9UgvAxsCCsNnD7XPC6BSunrhYQ8C
AkdWtAvN08FMMhRKjiHg0GOuV+62dPClUmWpTAJaNo6nVEelQ9OJjFNLEgn4
4dE05lebDubuhPgcn4CcBx5x6j4Z4EblBG4vIcA9d97LyTMTWEL2w4UyAlYI
bupWB2TCo7r6gNF3BKSKy056n8iE5oO9TOk4AWP8rU55GZlAacgL1lVhA3+f
j57WYCYkXlicH2fOhvn1DhOmyVngsFR4nRPBhnhq/myHOBvKJCyHeW0O3J3H
JNibbHhRmpuhgXHgflV+VNRMNpQbe3LNjDngxF7b5WshBPnyL1F5jhwoPp58
RcYUQufqXFLiIQ4UuJhNeZrkgFNa0SWHhxxwOO+oEZ2YCwdahkS8M1w4Q+qz
Ep3JgyslExHb1/DBTXvkpoX3r/CPyNT+SF06vA3SHTTdJIJrlVe76E3ZsOb5
UBK7/A4E7f7XYafxS2Cmp9L5gFsJu6x+tn4vuwbXnD8uLl9aDZkmVZVdbkVw
JihCxfh0PUSO8H441ZZA+GbXixZ/IdimVe+2S1IKFU664qmpVnjEWH1wqW4V
cJwiHe5+fAbR+9ddNTtVA4X1A45dbt0wHyho2OLXCOzIVQeIkR5YTNGJaOU1
g8Hd8GJjUT/gzUf2uqg8gUKDE6Gu5gPQJvEw2rm/HVjlwtVyTZnifpXtyqJu
MNnS93CychhkRQRfOfY5DJJ317iy3wFJLTaiPqcfbMurP2YbfQKRwZqGAPQK
Lte4XtifMg7tXynF1W1SeGwvMxFPyKHZqM9wU8drCK4d2OHdPAkTsUu0JCff
QtqIyh5G/HeIacieJS/7CHO/1VNvuc4CRu53Fql+htbBaR188zwUxJr9Mub9
BZiOzSuDycqIaE846pQ0AR+0GpmSYhXk6UDqi9ecgl8fZZXy7NTQsd1JfMdr
38Hq0RPVsuvqyHpDI4lBmwXm+ljzChtNtEH/W25L/w/IOjumWpOnhX6KtUkY
blBCb0ic1uo5bSRKUl3vp62CNuXlGvUmklCk/zeGjKmKJo+OdrtLdVDGh1wq
q0sN+bYR9WeC9RAjI66merMGOjihdQE1L0Rof5jIslgTeY9sv56Qpo+SJ31f
msxoob4wnkblVgNkqRdatCVmAfrKmisomzBAHlm76IwOEnJ83zhyuoKM0l8z
905u1kUJJW1y72MU5HVLOdCmRg8NF/wde1YfQ6LshFVzGvroEd3la81TDD2+
mpJo0KyPuHnH92XGUVFI4/C3pGgDFJL6sv6z0SJk96IichudjJ5ZJbGyexah
aFMdn/XdZBRy63PmbCINdc6pxFUlUNCe8yn8r0k0RBn/dKfiPAXRbC7jny7S
kJftw5elyRR0gucTL+HRkJXOf1xucShIGmJ7sjWXhtgD9e35Qgpa+3QqQlBG
Q1me4YfxexQkCTkpMXpFQ3bLhrf7v6AgXwv2KFVCQ/L1xst8Bygow3nfjN4Q
DY1kEHKGlIJkvZaGyu8U86PfZW15Q0GnvxQFDU/QkCDUt8xVTkH7vqSSynXo
6K/G0RATEoaWxAxa3FpIR6b520hGehhyiFfzuEGmoxaL2Sq6AYaqWp6dzabT
0R99rGkDGoZK9U+NMi3o6IiuToSaOYZuvDynG2NFR88uMeeVlmPotn+4Xbgt
HS3S9Mmes8bQDvHr0wft6Wi5W0DlpB2GrpqyLgWspqM/d7DXyR0wFHjvU/1O
ZzqylNm3jq3BUChlp2SLKx3li/b+9HEthoRzQo2N7nQkcpvufOuGof8ChMMn
4w==
        "]]},
      Annotation[#, "Charting`Private`Tag$99624#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwtins01IkCx8ezQdva6LHrseu1iE2TkGv1/alQXFdHpm1L8poQK8aq1aDB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        "]]},
      Annotation[#, "Charting`Private`Tag$104319#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Re(Y)\"", TraditionalForm], 
    FormBox["\"Im(Y)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-4, 4}, {-4, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9221805187823243`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"1c761879-89fe-4cf9-a297-a9323733d851"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aa", " ", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "y"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "Pi", " ", "I"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221808738892174`*^9, 3.922180919490044*^9}, {
  3.922180949704082*^9, 3.9221810069866295`*^9}, {3.9221813088487997`*^9, 
  3.9221813093811493`*^9}, {3.92218137710966*^9, 3.922181385267465*^9}, {
  3.92218154619145*^9, 3.9221815491143656`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"bbcac246-34a8-452e-a310-ded283edcba0"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFWnk8VO8XZuz7GMwMM5ixlJQKKS26B6GEFiHZpVIkRZFIm6SskSTti1SK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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwl1GO0EAYYBuB764blWrZtLtu+YdWy3Vrmlm23ZSxvuWXbNpZt87mnH8/7
nfP+f79kjTsEtw8MCAgII0JuKEITFNIRlnCE5wciEJFIRCYKUYlGdGLwIzGJ
RWziEJd4xCcBCUlEYpKQlGQkJwUpSUVq0pCWdKQnAxnJRGaykJVsZCcHOclF
bvLwE3nJR34KUJBCFKYIRSlGcUpQklKUpgxlKUd5KlCRSlSmClUJphrVqUFN
fqYWtanDL9SlHvVpQEMa0ZgmNKUZzWlBS1rRmja0pR3t6cCvdOQ3OtGZLnSl
G93pQU960Zs+9OV3/qAf/RnAQAYxmCEMZRjDGcFIRjGaMYxlHOOZwEQmMZkp
TGUa0/mTv5jBTGYxmznMZR7zWcBC/mYRi1nCUpaxnBX8w7+sZBWrWcNa1rGe
DfzHRjaxmS1sZRvb2cFOdrGbPexlH/s5wEEOcZgjHOUYxznBSU5xmjOc5Rzn
ucBFLnGZK1zlGte5wf/c5Ba3ucNd7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97x
ng985BOf+cJXQsYfSChCExT4/Sd8A8a9gU8=
         "]], LineBox[CompressedData["
1:eJwV0Vc3FgAAgOHPjZFCRYUklNGQUSHZMzuiQlZJ9i6RVYko2fm5HhfPOe/9
mzQw2ToRFAgEDgkWIYQSxgXCucglIogkistc4SrRxHCN69wgljjiuUkCt0jk
Nkkkk8Id7pJKGulkcI/7POAhmTwii2xyyOUxT3hKHvkU8IxCnlNEMSWUUkY5
FVRSRTU11PKCOuppoJEmmmnhJa208Yp2OnjNG97SSRfdvKOHXvroZ4D3fGCQ
jwzxiWFGGGWMcc5HTTLFNDPMMsc8n/nCAl9ZZIlvLLPCKmus850f/GSDX2yy
xW+22eEPf9nlH3vsc8AhRxxzwn9OOQNHDDA3
         "]], LineBox[CompressedData["
1:eJwV0VV7iAEAQOFv0zXdjE13txnGtDFM13Rtuv4J0zlMx3R3d+d0d+fr4n2e
c38iEpPjk0KCIMhgjphLCvOYzwIWsojFLGEpy1jOClaSyipWs4Y01rKO9Wxg
I5vYzBa2so10trODnexiN3vYyz72c4CDHOIwRzjKMY5zgpOc4jRnOMs5znOB
i1ziMle4yjWuc4Ob3OI2d7jLPe7zgAwe8ojHPOEpz3jOC17yite84S3veM8H
PvKJz3zhK9/4zg9+8ovf/OHv/0GhQRBCKJnITBayko3s5CAnuchNHsLISz7y
U4CCFKIwRShKMYpTgpKUojThlKEsEURSjvJUoCKVqEwVqlKN6tSgJrWoTR3q
Uo/6NKAhjWhME5rSjOZE0YJoWtKK1sTQhrbE0o72dKAjnehMF7oSRze6E08P
etKLBHrTh770oz8DGMggBjOEoSQyjOGMYCSjGM0YxjKO8UwgiWQmMonJTGEq
05jODGYyi9n8AxpHc1Y=
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv27btWrVl27axltaQeZd1WZdt2zaXXUsLy7Xl3o/30rTq
WqtLmEAgkEV9wgYCfelHfwYwkEEEEcxghjCUYQxnBCMZxWjGMJYQxjGeCUxk
EpOZwlSmMZ0ZhDKTWcxmDnOZx3wWsJBFLGYJS1nGclawklWsZg1rWcd6NrCR
TWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc5ghHOcZxTnCSU5zmDGc5x1+c5wIX
ucRlrnCVa1znBje5xW3ucJe/ucd9HvCQR/zDY57wlGf8y3Ne8JJXvOYNb3nH
e/7jfz7wkU985gtf+UYgXCAQhrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+
CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zk4wfy
U4CC/MhPFKIwRShKMYpTgpKUojRlKEs5ylOBilSiMlWoSjWqU4Oa1KI2dahL
PerTgIY0ojFNaEozmtOClrSiNW1oSzva8zMd+IWOdKIzXejKr3TjN37nD/6k
Oz3oSS9604e+9KM/AxjIIIIIZjBDGMowhjOCkYxiNGMYSwjjGM8EJjKJyUxh
KtOYzgxCmcksZjOHucxjPgv4DlwUmzs=
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{
           FractionBox["1", 
            SqrtBox["2"]], "+", 
           RowBox[{
             SqrtBox["2"], " ", "\[Pi]"}]}]}]],
      Annotation[#, Im[E^(Complex[0, 
             Rational[-1, 4]] Pi) (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + Complex[0, 1] HoldForm[$CellContext`y])] == 
       2^Rational[-1, 2] + 2^Rational[1, 2] Pi, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9221809199897494`*^9, {3.9221809746851015`*^9, 3.9221810078299723`*^9}, 
   3.9221813112713304`*^9, 3.9221813857046876`*^9, 3.9221815494111795`*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"71dc32dd-5942-40e5-ab51-143c93ee036e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aa2", " ", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "y"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "Pi", " ", "I", "*", "0"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221814195709047`*^9, 3.9221814306650953`*^9}, {
  3.922181539534831*^9, 3.9221815422371426`*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"f1ae921e-7c3c-452e-8b40-e5dcfb813b6d"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxte3k4Vd/3P9c8z9d0ca+hgZQGlIa9kkIpVKYGFSkpQ1RENEiIIpUoFGlW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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwl1GeYCAQcBvC7c8Pt5abbd45ze7t9l4p2SVRKdUYa7tJUWmhp06BJO1RG
Cw0tiqLSzqoQ7UJD+3ePD7/3//19nvef29k9rCswICDgANFzg+hFMCGEEkZv
wokgkiiiiSGWOOJJIJE+JJFMCqmkkU5fMsgki2xyyCWPfAroRyH9GUARAymm
hFLKKKeCSqqopoZa6qhnEA000kQzLbTSRjsdPT0wmAM5iIMZwlAO4VAO43CO
4EiO4miOYRjHMpzjGMFIjucETmQUJ3EyozmFUzmNTsYwlnGM53QmcAZnchZn
M5EuujmHSZzLeZzPBVzIRUzmYi5hCpdyGZdzBVcylWlM5yqu5hqu5TpmcD03
cCM3cTO3cCszmcVt3M4d3Mls5nAXd3MP93If9zOXeTzAgzzEwzzCozzG48xn
AQt5gid5ikUsZglLeZpneJbneJ5lLGcFL/AiL/EyK3mFV3mN13mDVazmTd5i
DWt5m3dYx3re5T3eZwMf8CEf8TGf8Cmf8Tkb2cRmtrCVL/iSr9jGdnbwNTvZ
xTd8y3d8zw/8yE/8zC/sZg97+ZXf+J0/2Mef/MXf/MO//EfP+AMJohfBhBBK
GL0JJ4JIoogmhljiiCeBRPqQRDIppJJGOn3JIJMssskhlzzyKaAfhfRnAEUM
pJgSSimjnAoqqaKaGmqpo55BNNBIE8200Eob7XQE7v+D/wNe7Ipd
         "]], 
        LineBox[{323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 
         335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348,
          349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 
         362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375,
          376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387}], 
        LineBox[CompressedData["
1:eJwV0VN7FgAAQOFv2baXbdvmsmtZW+4PZNu2bdu2bWOZbxfv85z7ExwaHhIW
FAgEIhgshjCUYQxnBCMZxWjGMJZxjGcCE5nEZKYwlWlMZwYzmcVs5jCXecxn
AQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72sJd97OcA
BznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc5wEP
ecRjnvCUZzznBS95xWve8JZ3vOcDH/lEBJ/5wle+8Z0f/OQXv/nD3//TIwUC
QUQiMlGISjSiE4OYxCI2cYhLPOKTgIQkIjFJSEoykpOClKQiNWlISzrSk4Fg
MpKJzGQhK9nITg5ykovc5CEv+chPAQpSiMIUoSjFKE4JSlKK0pShLOUoTwUq
UonKVKEq1ahODWpSi9rUoS71qE8DQmhIIxrThKY0ozktaEkrWtOGtrSjPaF0
oCOd6EwXutKN7vSgJ70II5ze9KEv/ejPAAYyiH+wBn2y
         "]], LineBox[CompressedData["
1:eJwNw+c6lgEAANCXL5WVxhW4pS7BBfAXCSWkEhWl+qIQqayGjDTQQpKKqJBV
ijRQonHO85zEpJTdyRFBEIRNjQyCNNPdY4Z7zTTLbPe53xwPmGue+R60wEMe
9oiFHrXIYo953BOWWOpJT1nmac941rDnLLfC816w0iqrvWiNtV6yzste8ar1
Nthok81e87o3vGmLt2y1zXY7vG2nd7zrPe/bZbc9PvChj3zsE3vts9+nDvjM
QZ875Atf+sphR3ztqGO+8a3vHHfCSd875bQzzjrnBz867yc/u+CiX1zyq9/8
7g+XXXHVn/5yzd+uu+Ef//rPIBQEEUYacpNRbnaLW402xljjjHebCW53hzvd
5X9HYWf2
         "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANDP6RVSSRmpiFQitNBAQ8ZPCUW0KX9J24hKVpkNqSi7JHpC
955z4xvCoeaIIAim3LghCCLd5Ga3GOVWo93mdmOMNc54d5jgTne520ST3GOy
Ke411X3u94BpHjTdDA+ZaZbZHvaIRz3mcXPMNc8TnvSUp823wELPeNZznrfI
CxZbYqllhiy3wotestLLVlltjVe8aq11XrPeBq97w5ve8rZ3vGujTd7zvs2G
feBDW3xkq4994lOf+dwXvrTNdjvs9JVddvvaN761x3f22me/Aw763g8OOeyI
o4457kc/+dkvTvjVSb/53R9OOe1PfznjrHPOu+CiS/72j8v+dcV/rrrmf9cB
m4RBrQ==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         FractionBox["1", 
          SqrtBox["2"]]}]],
      Annotation[#, Im[E^(Complex[0, 
             Rational[-1, 4]] Pi) (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + Complex[0, 1] HoldForm[$CellContext`y])] == 
       2^Rational[-1, 2], "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9221814310710697`*^9, 3.9221815424870853`*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"eb69225f-4e54-4a1f-981b-9c28e723c2b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bb", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "y"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", " ", 
         RowBox[{"2", "Pi", " ", "I", "*", "0"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922181018348493*^9, 3.9221810212090683`*^9}, {
  3.9221813139925513`*^9, 3.9221813637342587`*^9}, {3.9221814491055737`*^9, 
  3.922181449449148*^9}, {3.9221815332972136`*^9, 3.9221815359869003`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"6b71e07b-effb-42c9-9924-b703b1f00f1d"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxtenk8Vc///3XtS6712i7uddGihRZKy3klRZYsUVJpJxUqhCyVsqUilaVQ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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176}], LineBox[CompressedData["
1:eJwl0mV4FgQUBeBvgIAoLSUITLpbQklBurtbAUEaJJWWVBollO7Y2Gg22OhQ
aaSku7vh5eHHe+7/c25wq861fggKBALJRIgbymrCCGcNa1nHejawkU1sJoJI
trCVKKLZxnZ2sJNd7GYPe9nHfv7mH/7lAAc5xGGOcJRjHOc/TnCSU5zmDP9z
lnOc5wIXucRlrnCVa1znBje5xW3ucJd73OcBD3nEY57wlGc85wUvecVr3hDQ
XxAxiEksPiA2cYjLh8TjIz4mPglISCISk4SkfBL0fpPkpCAlqfiU1KThM9KS
jvQE8zkZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIb6gMEUoSjG+5CuKU4KS
lKI0ZfiaspTjG8pTgYpUojJVqEo1qlODmtSiNnWoSz3q04CGNKIxTWhKM5rT
gpa0ojVtaMu3fEc72tOB7+lIJ949f2e60JVudKcHPelFb36kD33pR38GMJCf
+JlBDGYIQxnGcEbwCyMZxWjGMJZx/MpvjGcCE5nEZKYwlWn8zh9MZwYzmcWf
/MVs5jCXecxnAQtZxGKWsJRlLGcFK1lFCKGsJoxw1rCWdaxnAxvZxGYiiGQL
W4kimm1s5y1sTZFn
         "]], LineBox[CompressedData["
1:eJwVz8VWUAEAANEHdncnKirY3WJ3INiiKHaB3S0mFqLYgf4LBnYnYnd3e13c
c2Y7YQlJMYkhQRBkkylOcJJTnCaLM5zlHOe5wEUucZkrXOUa17nBTW5xmzvc
JZt75HCfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvvGdH/zkF7/5
w9//s6FBEEIouchNHvKSj/wUoCCFKEwRilKM4pSgJKUoTRnKUo7yVKAilahM
FapSjeqEUYOa1CKc2tShLhFEUo/6NKAhjWhME5rSjOa0oCWtaE0b2tKO9nSg
I1F0ojNd6Eo3utODnvSiN33oSz/6M4CBRDOIGGIZzBCGMozhjGAko4hjNGOI
ZyzjSGA8E5jIJCYzhalMYzozmEkiScxiNnOYyzzms4CFLGIxS1jKMpazgpWs
YjVrWEsy61jPBjayic2ksIWtbGM7O0hlJ2nsYjfp7GEv+9jPAQ5yiMMc4SgZ
HOM4/wBoZWub
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANAfpSGESrJTIkmF4hqO0AG4jRPYlUQDoVCSTURDKVFGViok
vPd9L/12WUlpSBAE5VaEBkGlVVZbY6113vGu96z3vg0+sNEmH/rIxz6x2RZb
fWqb7Xb4zOd22mW3L3xpj6/s9bV99jvgoEMOO+KoY75x3AnfOumU73zvBz86
7Sc/O+MXvzrrN+ec97s/XHDRJZf96Yqrrrnuhr/c9Ld//OuW2+74z13/u+e+
QVgQhBhqmIc8bLhHPOoxjxvhCSONMtqTxhhrnKc87RnjPWuC50w0yWRTTDXN
dM+b4QUvmukls8z2sjleMder5nnN694w3wILvektiyz2AOmkVW8=
         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANDn+BK/ISnSoJQmLbSotJfZXmjSQqlQWe2B9l5/5d5z7qXc
8qSyC0EQ9Hv5YhCEeMVQrxpmuNe8boQ3jDTKaGO86S1jjfO28SZ4x0STTDbF
VNO86z3TzTDTLLO97wMfmmOueeZb4CMfW2iRxT6xxFLLLLfCSqustsZa63zq
M5/7wpe+st4GG22y2RZbbbPdDjt97Rvf2mW3PfbaZ7/vfO+Agw457Igf/Ogn
Rx3zs+NOOOkXv/rNKaed8bs//OkvfzvrnPMuuOiSy6646pp//Os/191w0y23
3XHXPfc98NAjjz3x1DPP/Q9uV0zM
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{"-", 
           FractionBox["1", 
            SqrtBox["2"]]}]}]],
      Annotation[#, Im[E^(Complex[0, 
             Rational[1, 4]] Pi) (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -2^Rational[-1, 2], 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.922181021740014*^9, 3.9221813152889767`*^9, {3.922181347932744*^9, 
   3.9221813657650323`*^9}, 3.922181450120784*^9, 3.922181488855095*^9, 
   3.922181536314814*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"e85a9bd4-2dae-4340-98d9-f5ffe7b4b085"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cc", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "y"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", " ", 
         RowBox[{"2", "Pi", " ", "I"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92218146508694*^9, 3.9221814855715284`*^9}, {
  3.9221815277495794`*^9, 3.922181530297739*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"90162e05-dfa2-4814-b85d-8e49452109d7"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFW3k8VN8bZuzrjMHMMINZiPaylBbd1xKl0q5FtrSoVApFmzaVshWppD3R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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143}], LineBox[CompressedData["
1:eJwl0/WfCAYYBvA7NW2648S0yWlT04bTvR2mtjHN1HRM153TLnSezo1hw3TN
NjXdbdj4+vjh+7x/wPO8QSHdgr8NDAgIyCUmu1OYyjSmM4OZzCKUMGYTzhzm
Mo/5LGAhi1hMBJFEEc0SlrKM5axgJatYzRrWso71xLCBjWxiM1vYyja2s4Od
7GI3P/Eze9jLL+xjPwf4ld84yCEO8ztHOMoxjnOCk5ziNGc4yzn+4Dx/8hd/
c4GLXOIyV/iHq1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkv+JeXvOI1//E/
bwjQYSCxiE0c4hKPD4hPAhKSiMQkISnJ+JDkpCAlqUhNGtKSjvRkICOZyEwW
spKNILKTg5yB73f1EbnJQ17ykZ8CFKQQH1OYIhSlGMUpwSeUpBSlKUNZylGe
CnxKRSpRmSpU5TOqUZ0a1KQWtalDXT6nHvVpQDANaURjmtCUZjSnBS1pRWva
0JYv+JIQ2tGeDnxFRzrRmS505Wu+4d0DdqM739GDnvSiN33oSz/6M4DvGcgg
BjOEofzAMIYzgpGMYjRjGMs4xvMjE5jIJCYzhalMYzozmMksQgljNuHMYS7z
mM8CFrKIxUQQSRTRLGEpy1jOClayitWsYS3rWE8MbwG1pZl5
         "]], LineBox[CompressedData["
1:eJwV0GWYDwYAwOH/6Rqm2cTZdOemm2lON6eHu013d3d3N190d7cN022688Tr
w/s8v8+/4NDwkLCgQCAQwQaxkU1sZgtb2cZ2drCTXexmD3vZx34OcJBDHOYI
RznGcU5wklOc5gxnOcd5/uFfLnCRS/zHZa5wlWtc5wY3ucVt7nCXe9znAf/z
kEc85glPecZzXvCSV7zmDW95x3s+8JFPRPCZL3z9PixSIBBEJCIThahEIzox
iEksYhOHH4hLPOLzIwlISCISk4SkJCM5KfiJn0lJKlKThmDS8gu/ko70ZCAj
mchMFrKSjezkICe5yE0e8pKP/PzG7xSgIIUoTBGKUozilKAkpShNGcpSjj8o
TwUqUonKVKEq1ahOCDWoSS1qU4e61KM+DWhIIxrThKY0I5TmtKAlrWhNG9ry
J+1oTwfCCOcv/qYjnehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAk
oxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWr
WM0a1rKO9XwDcwaBEw==
         "]], LineBox[CompressedData["
1:eJwNw0MMHAAAALCbbdu2bdu2bdu2beMz27Zt2/bapEmadqraMUggEPjthqCB
wEY3udktbnWb293hTne52z3udZ/7PeBBD3nYIx71mMc94UlPedoznvWc573g
RS952Ste9ZrXveFNb3nbO971nvd94EMf+dgnPvWZz33hS1/52je+9Z3v/eBH
P/nZL371m9/94U9/+ds//vWfgWCBQBCDGszghjCkoQxtGMMazvBGMKKRjGwU
oxrN6MYwprGMbRzjGs/4JjChiUxsEpOazOSmMKWpTG0a05rO9GYwo5nMbBaz
ms3s5jCnucxtHvOaz/wWsKCFLGwRi1rM4pawpKUsbRnLWs7yVrCilaxsFata
zerWsKa1rG0d61rP+jawoY1sbBOb2szmtrClrWxtG9vazvZ2sKOd7GwXu9rN
7vawp73sbR/72s/+DnCggxzsEIc6zOGOcKSjHO0YxzrO8U5wopOc7BSnOs3p
znCms5ztHOc6z/kucKGLXOwSl7rM5a5wpatc7RrXus71/geJGYIb
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{
           RowBox[{"-", 
             FractionBox["1", 
              SqrtBox["2"]]}], "-", 
           RowBox[{
             SqrtBox["2"], " ", "\[Pi]"}]}]}]],
      Annotation[#, Im[E^(Complex[0, 
             Rational[1, 4]] Pi) (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -2^Rational[-1, 2] - 
        2^Rational[1, 2] Pi, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9221814746345253`*^9, 3.922181486024371*^9}, 
   3.922181530719516*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"46f1fe86-33f5-40f3-b872-e1695183e1a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"aa", ",", "aa2", ",", "bb", ",", "cc"}], "]"}]], "Input",
 CellChangeTimes->{{3.9221813173199224`*^9, 3.922181325431033*^9}, {
  3.922181479336754*^9, 3.922181500746992*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"e89694c4-daad-484e-b548-a2fc89e04eaf"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxFWnk8VO8XZuz7GMwMM5ixlJQKKS26B6GEFiHZpVIkRZFIm6SskSTti1SK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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1GO0EAYYBuB764blWrZtLtu+YdWy3Vrmlm23ZSxvuWXbNpZt87mnH8/7
nfP+f79kjTsEtw8MCAgII0JuKEITFNIRlnCE5wciEJFIRCYKUYlGdGLwIzGJ
RWziEJd4xCcBCUlEYpKQlGQkJwUpSUVq0pCWdKQnAxnJRGaykJVsZCcHOclF
bvLwE3nJR34KUJBCFKYIRSlGcUpQklKUpgxlKUd5KlCRSlSmClUJphrVqUFN
fqYWtanDL9SlHvVpQEMa0ZgmNKUZzWlBS1rRmja0pR3t6cCvdOQ3OtGZLnSl
G93pQU960Zs+9OV3/qAf/RnAQAYxmCEMZRjDGcFIRjGaMYxlHOOZwEQmMZkp
TGUa0/mTv5jBTGYxmznMZR7zWcBC/mYRi1nCUpaxnBX8w7+sZBWrWcNa1rGe
DfzHRjaxmS1sZRvb2cFOdrGbPexlH/s5wEEOcZgjHOUYxznBSU5xmjOc5Rzn
ucBFLnGZK1zlGte5wf/c5Ba3ucNd7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97x
ng985BOf+cJXQsYfSChCExT4/Sd8A8a9gU8=
          "]], LineBox[CompressedData["
1:eJwV0Vc3FgAAgOHPjZFCRYUklNGQUSHZMzuiQlZJ9i6RVYko2fm5HhfPOe/9
mzQw2ToRFAgEDgkWIYQSxgXCucglIogkistc4SrRxHCN69wgljjiuUkCt0jk
Nkkkk8Id7pJKGulkcI/7POAhmTwii2xyyOUxT3hKHvkU8IxCnlNEMSWUUkY5
FVRSRTU11PKCOuppoJEmmmnhJa208Yp2OnjNG97SSRfdvKOHXvroZ4D3fGCQ
jwzxiWFGGGWMcc5HTTLFNDPMMsc8n/nCAl9ZZIlvLLPCKmus850f/GSDX2yy
xW+22eEPf9nlH3vsc8AhRxxzwn9OOQNHDDA3
          "]], LineBox[CompressedData["
1:eJwV0VV7iAEAQOFv0zXdjE13txnGtDFM13Rtuv4J0zlMx3R3d+d0d+fr4n2e
c38iEpPjk0KCIMhgjphLCvOYzwIWsojFLGEpy1jOClaSyipWs4Y01rKO9Wxg
I5vYzBa2so10trODnexiN3vYyz72c4CDHOIwRzjKMY5zgpOc4jRnOMs5znOB
i1ziMle4yjWuc4Ob3OI2d7jLPe7zgAwe8ojHPOEpz3jOC17yite84S3veM8H
PvKJz3zhK9/4zg9+8ovf/OHv/0GhQRBCKJnITBayko3s5CAnuchNHsLISz7y
U4CCFKIwRShKMYpTgpKUojThlKEsEURSjvJUoCKVqEwVqlKN6tSgJrWoTR3q
Uo/6NKAhjWhME5rSjOZE0YJoWtKK1sTQhrbE0o72dKAjnehMF7oSRze6E08P
etKLBHrTh770oz8DGMggBjOEoSQyjOGMYCSjGM0YxjKO8UwgiWQmMonJTGEq
05jODGYyi9n8AxpHc1Y=
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv27btWrVl27axltaQeZd1WZdt2zaXXUsLy7Xl3o/30rTq
WqtLmEAgkEV9wgYCfelHfwYwkEEEEcxghjCUYQxnBCMZxWjGMJYQxjGeCUxk
EpOZwlSmMZ0ZhDKTWcxmDnOZx3wWsJBFLGYJS1nGclawklWsZg1rWcd6NrCR
TWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc5ghHOcZxTnCSU5zmDGc5x1+c5wIX
ucRlrnCVa1znBje5xW3ucJe/ucd9HvCQR/zDY57wlGf8y3Ne8JJXvOYNb3nH
e/7jfz7wkU985gtf+UYgXCAQhrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+
CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zk4wfy
U4CC/MhPFKIwRShKMYpTgpKUojRlKEs5ylOBilSiMlWoSjWqU4Oa1KI2dahL
PerTgIY0ojFNaEozmtOClrSiNW1oSzva8zMd+IWOdKIzXejKr3TjN37nD/6k
Oz3oSS9604e+9KM/AxjIIIIIZjBDGMowhjOCkYxiNGMYSwjjGM8EJjKJyUxh
KtOYzgxCmcksZjOHucxjPgv4DlwUmzs=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{
            FractionBox["1", 
             SqrtBox["2"]], "+", 
            RowBox[{
              SqrtBox["2"], " ", "\[Pi]"}]}]}]],
       Annotation[#, Im[E^(Complex[0, 
              Rational[-1, 4]] Pi) (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 
        2^Rational[-1, 2] + 2^Rational[1, 2] Pi, "Tooltip"]& ]}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxte3k4Vd/3P9c8z9d0ca+hgZQGlIa9kkIpVKYGFSkpQ1RENEiIIpUoFGlW
mSnDPUWGhDJEhmS+pEnm6X7Pm875PM/v+d1/zvN61tr77LX22mu/1nnWZTi4
b3eicHBwpHNxcPz3nPupg+v86fxnKn1IaoDaWNKgBlEpx3Q59vUh0yh106hk
Nai843R6OS4/tEDhasgRNeB69t3reTsL/SdWN1WD90mXLjxU7kPOVyjzdqqr
wdFvRn4nFvSh9fRVR7Uk1ECGOyojW7IPtWS7Nmf/UIWugElbTlxf+Kpc4+8y
VSic0B6onN+H1vh3YWlZqrDq5YzfqEQf0phdgCp400v7kFIf2khvt4xwVYWP
kz/aBXH9g+xGIb1dqkB9Ph0ji+u7NeMv0FMFt8TaU3tpfehKXWbbEklVaGue
jJ43rw+xjyUP5cwwYKXD0esS4n0o1/W/AQzgGOr026nYh2Kq9jbVZDOgYF9W
gKJGH0riT5DRv8+AxtE88TbRPsT5n7vOMcDy6OkIZYU+ZGMk9MRnNwPcF8yf
16nWhyYvvRxLN2ZAbe7llz4ifWjzrIMYsHhABWXK9aGQnqtFDA4GdC3UEz+l
2oc89lVIaw3QIU6R/bVeqA9d/0+9nA4tKYE9wrJ96KzGz8yqZDoI7QsLr6D3
oQO1PBUJkXQQ0NubOiDwz5+udDC6mXROWaYPhTtsVz5nSod36ZEhX3D/buDb
6CiiS4cb5nxJaXx9aN5//pSkwxDTzrMV3w/Fe2UnXFtUYAv7td0N3F8JcqPi
A+kq8NZvnqMsTx/6Oju/Ckjd9d+6BveXhSC87dFQgaU1Jud+yvchr1vMkJeT
ytC4lREhSsHt+c+d2cpwzCw2TAu3P9LggJybuzJgJ0IONFL7kPd3tWEHI2U4
Uj6xL2iGheZiUBnuLNiPYnF7inRLc3heKUE+M3EMSfWh5aOGJVxXlKCA8tT6
8AQL3ZiNNyXY9uNDnge+Pp/dYatSKUqQkl1+RlysDwUkvuOPqKeBt86pxrhh
Fpo/Gz80+II1L7nN0Yey6kfveJjRYJvAy8mlgn1ILl0Yj0MavIp0wgR/s9Dr
2XhQhBccRboT+Ptye5otNkcrwscHDT0h3H3o44niKutDitBzvqnzWh8Lmc3u
ryKU8V3eeXyIhUS/P9+6/psCpD6KjBqeZqHGseLhyy8UINr/ZqhoB+ufPxXA
bMM3z+YBFlrBfKK0S1MBpLUmk3eMsNCxWK20mBF5SNp7vsbmC+ufP+WhiFPd
QKyLhbpklEZiT8iD+u0nXqd/sNDTqPtavuvkgcI1JoWqCX/KQ+WLJOdWfPwt
U2olL1MO5BgLt+l3spBJyTfmgktycMgvRi2iiPCnHNTtMZYUr8L1A597PhKQ
g5STuRnWDbi81uFbXKUsLH2z76ZQNmsufqJk4bawdvURjIWuSak/D9wpC14K
Wz1jy1lo5XDqdKW0LBQ8Cf7h/pCFXs36kwqRZt0NyaksFMBQtE2+S4WE6taU
3FcspNPgcDR9NxV6b1SWud0g/EmFokdMMc8EFpI6qxks9V0GwvlSShwfsVCM
t68RSpKBG17r2alnCX/KQNlfzhnvUBa6U6uV0qInAy3B/TooioX4LtWYO7Ok
wfdtbmndYcKf0jDYUZdjeZyFbovdeyMcKA0nPlyT7TzNQrWfcrpVFkvDlqnY
rmNmhD+lgeKWWXDFioWG76WeTq+WgkWHrPu+7GUhLz+dRmsvKchTp/awFxH+
lILoqQsfU3RZKDDdx/MrTQqMZ+yzEtay0KQje99UjiQcMzKK4hMg/CkJrENT
RXQJFiqYuuhx30US+D5ttLkjx0LaUxoSM5MScKx9Sejvtt5/+UoC4oPAektv
L7IK+nqP+koC2lPfHpr3sxc57QpvMkYScPOFvKFCWi/aMutPCWij3aD65/Si
yZDILnN+CdiU69d8rqAXKanEyRSfF4eil9tCGvx6UeusP8XB86K989A5/H1p
wQtcbMVhIFpoW21QL7o2oGibc0kMLhvdeOKOelHbrL4YJDQNpLcY9iLVvPlx
fDvEIGfP3wzNTb2onzKTM8AnCnana6Ppkz2Ie9afolDa9K5m61QP6iyVfn3Y
TgSKZu3qQQkFF5beiBOG/jvygevTe9CCWf8IQ9WIsC1fSg86ndDxLOKiMPAV
0eqCk3tQvPmGH7mGQnDOZ/+8Woeef/EjBIMf3aJmLHrQ+7tTYw+mBCH//upT
+at70K+1JSuvfxeAss74y1f5e9Dx2XgQgBV+eo+8WN3IcemPN6YuAhD+LpNv
/pNuFD27n/wg9tBAneXVjfo2x64UWMcHvOOdL9kW3f/yBS+kPm25IPqnCzV+
kWpvNeSF1coF+xaf7voXnzxQH/9U8aZ9F7LOis4qT+KGkzHnvm2y6EJcs/7g
Bpdd2akaeZ0opcNv9UNnLsji0909fr4TlQdGWvMocEHTGSWJwA2d//xBAbnf
kYOuPJ1om8ud9G1qFCgU4ZA4860DRW0KqdjhyQlujhnbY3Z3/PMHJ5SUX20+
uK4DrT68S1CvkwNi12014tLsQOuijbbrXWEjMcsavWuO7ah9dr1stMGuJDLT
vh05pOmsttzORjviE0L37m5Hfq5BgbeSZ5DV7LztSHN2PVNIp5RtUbH/G1re
5OIiIz2FDmXW12ku+IbyhxVj/Y5PoJC8zK779m3oxKy/x9HyqUX3QiO/oqNf
B9K9w8dQqA7j0c27rag06hSzT2oMnY1scV9xuBUVzPp3BF1ZH8eMWtyCPhVc
vz6SO4zOak9s2OzUjLYYBQyNfBtC7QF1Iab7mhDvrD+HkC9dc9PJuC/o0pXD
T74e/Isq9ddK/DX+goQrrIaXafxB7yzuHf7d+hmZz9rxB5UrDLw9j+Nwn3d/
ZXH8pc5G2AbH980EDAxU/6Dq2XV8Rr2z/vmFUo6O5Gta1iOP18oPP2f+QNvC
3mZsj65DOrP+GEC+2UHm6a9qUb9mS3yiRT+Cpe5PlG1rUMnmA33MLX2oLKPa
snziEyLivu2k4ZN2rY+oTPfptWfV7Shj8k9jTXA5su0WdPY68w21MAxX9/mV
oxfN3j9bdFpR7+y4EjQhZcf95kYjimR8Uyx1LiLXGdDTOL+qGkNiK970eFvV
oOqhrdrcd/NQh8OocIzBRyS9KPKRdeBr9PXz4EHJ4gokO0ucssl5K0rOxGiG
piHBTUd1FvgUIpNFt3wP+b9Ac3yxcQ3x1Gu98/WI6XMmMe7/lWfkLFz0Uugl
usFObOBaWsg8tyf7EkU4EwXP6TOJ91p7KRaLXy9jPvUuPfc+sQDFquzQHumu
Ykaev3vo06J3yMu74KoK92fm7nZmYIhqCbo7ZyezX3dnXe2lEhQvoPL4NU8D
uY6BA8VCYUsbmBQxM60o5Wo0UCtuGzX/K1NaScS45uontHYufpnmdRnOh4Tr
0LT9yt8y4R1Mwn8t9+0KBFEXs2CvgJxUcSPKPGnEq9jbzYyO0lB6Vv4FPZvb
N+Ydp6MSh3Nb0fKtm70/qPUxiXOxO93S6sq770zTsyjF7kQ7Ut/j/ea84QDz
UbrHg0eP2pHcXJwwL7wM9nq+sAvZ8fUcFjD6xSTiIQLT3WnG/s10hL/brPG8
+fex3HS89B9mxmmLkXzpXrRhLm6ZhW55vx6z+tAZdoSjw+lBJhF/FySW5I3d
+cuUfaikYPxnAAVbGvCc//iX2cPY23/T4geaYP/3+8ucGZ7qvy34G22Jm28/
Kj/MJM5D2oDZs+HWYaZU3rYEn6d/0A+jtAPBViPMn92ntp6yGURpc+eS2Wgu
tPqN7V/UpvTRL+XCKJM4f8/WDO0W/jrK7LB+92krdRiFX/xz58q9MWbH7PkZ
Rl69dsrBVWPMO7u+3qBNDaOX+psyTy4YZ7JNdyZVvRpBT3OW2K25Oc4kzv+Z
BTNUypNxZnzf386izhEUsi8Bgl6MM0PY9SNJf0aQ81xeYcbM5usxpLaLZdfu
McG8IejK8yRvDBmncHwWSZ9gmuTF8U3fGf/nv0kmkY+Kx20FBZdOMtNaj/pJ
3Z1A7ZtaqRJPJ5lKDp9zf5+bQhJzTyaR7+ou/NiTEDrF/Nrc5tl4awq5ZBt9
fhU+xXSeDrQ5njyFlOf0/vljBvUxPc/KqE8z29E70/SbM0gFM8je6oLjf/n2
5wl6j0XONDP8WalNowQHzO3PNLP1cuCrjTs5YMqmbkPHshmmRdtAZEEcB7Ra
zLiI2M8wifzOlth6RL9ghik8Q7MTdOAE67YzeSWDM8wU0d1NJ/H7oX7uPcwH
SmLey7wp0CRyQq/rPptJ3Ceei9RzzzxlM40fjL50zqaAlPvKweEsNpO4n9L/
bIoVM+DAJM/xNm5I5wbf3QUbVY5wYBpb4tt1XnGDmnHw4QNHOTDivmOuv7Eq
7joHFn68PWF7Gw/ENKQGjaRzYAu4ziY+CuKFzPllyz9UcWDE/RlWVy2NdXBg
4/ZHPt8W5QO+xOiFTn84sOcO/doxS/lh05ydGHEfn4nu6163gBPTtvg8esdH
AC4r8TA/OXBixH3+LcN5EZ8jJ7Z//LTO7SkB0EvtFbJ04cQaBj8WDecJQt5S
n6rFVzgxgi8kheeX7o3mxH6W3tewTxYC1uyTE/tuJabC4BSGwKBH215ncWIE
H1mjsT51sIgTu/SJt2HeRhFIVoiddG/gxN59FdFo2iICQRlU9dxGTozgOynp
R0UH+jixjSGr/zyLFoV2zHp5/CQn1gYnWBaNosCojVnaOYXjf3wqgOpcHiNE
wdqvx2XoaYuDJtfvOhMJCkbwM55lm0XyF1Awl/1cFVMx4sA3cmhjwWoKRvC9
MH/HoN71FCziM5Z2MEcCqhX2KuhvpmAEf9w0zLEu3oaCCRbt5j70VwICEq6F
2jpQMIKPrn9wK87ChYI9C2xYwL4vCfJ1fLRWNwp2sNroUtFqKXibECoc7E3B
CL67/ALSDvWlYPZhb/yzd0jBVb/ErRr+FOw4K8Vnz4QUsOUHZCjBFIzg0471
nadWh1Cw1xsVRD25pSG9YC+/UygFmzRWWborWhpU5+ISy5jXUl+dJQ130o13
7r9BwQj+/rAnWlAOx9GODvVJOdLgZtf3t+E6BSPqgY7RsR36CRRMS7ZoV4oc
FZyQFafMUwpG1BdmJ1b6dT3E18cOzz+hTQVXNUch0WQKRtQr2jFeY9tfULD+
i3cLPQJkIfaT9+/xV4R/ZKH4+6Dzy0wKJmZVA/REWRjaL7l39CXhDzlYt0zi
MP01BRvhaH9v2yMHq4w/Xr31jrBfHsJ2z2wpLaRgpmF/+pdLycPLfScnUnMJ
++QhketYC/aWgh26PSFUa64AEhd8isSrCPsUQO9ZeLtGCQWL9ZjOVbioADH5
aW3iTMI+RfB5Nv1SqJyC0RUDeE+8VgSrn2ZBa+ooGFHfDpw2SrhYQcGUhqSc
1YcUoc+KKzi7iIIR9bKB1MVj9yop2MoeneABDSVoevfW4FUjYZ8SHAqeSThW
TcF+/qFIhDsqQX0nj6pcKWGfMnBWt34Y+ojPv3fShhKlDGUbBSwmmwn7lIG3
P7HLsIaCXUt5sc2/RhkOfj/fE15O2KcCnJZeh/fVUjDbpg3ll2dUQODVDnXb
r//8L0kH76en4yxxe8LOi8uF0+mQpRk2uBO3h/gesjVuZYFKPb5/sN88I4sO
JQ26OqLfKBjxfSVatVGxGpfnhiQovG7Ax3/p3Xj3AwUjvte8OalmdPAzBauW
XnYRHWNA/3C51JZ2CkZ8/9ns/Ee2E5eLHDDf9OkqA7ZXVq+9WkmcLwY4br7e
u60B91fLqvR2VVUINbokqdNBwYjvU1ZFtZee4nK5R2ltDRtVocLbf8AA31/i
exf/tWn7MVw+cnWg4voXVchlRTvUd/yz74cqHI7dHmCA74fp9iXeNVOq0JAd
cz0HH098jzPk3fbAE5efqqIdtYxUA3fbtDizTlz/3/c8PTmO7Um43Fpd0744
Qw2srj32kcD3k/geuKuqtPx9I4mxxJOCEtNsBnYoYsTSo1kNy56zE7tYlCe6
OUoNK65yNjCJYhDvx+K1BkLVTRnY8R8qh66pq829V52BfT1suO9YsyoW4XVC
1L2ZjqnP2YtZxUkKm0fRMb9rNxa8dFXFmuf2EVMYvVUTrq6K+WinMW+p0zH9
+btel2Yz/slVMCnzrNGnrgzMeK1ZQFCzMvkem/ZtJvamythX97rCkmw6NnFl
2apvrkrY8nTRu99NiPfSsFP+1uVv2CpYyIUneus4aOS8/WqsQgM3RWzwM/CO
XlPGrPM6De9EKWAWpux19GwlzHXunGLtVeleuupKWJpVtPIvdXly3mcrKy78
ipLDxCQ2Xb+crYhVPJhvsihHFrum4mnD16zwz39UzLsmPkvAVAFLOTXkhkyp
5LzTPB80s7NlMNUM2uD7Zjls84LbfuLN0tjXyd4f1Zxy2Cw9YEthJyyerel1
k8XWK+n4XjomRc77fbhz0LBREst7f17Ag0LFNugGjERMS2AiI/nNFVoymMnc
PYHNaJiJH4iWxkyPNa5celWcnPcI583GnB9i2HMB3/thmlJYiW5C69K1oliW
WZVljY0kNpefhbG3XcrjZwolsMXJ8cVe9kLkvOZ7fue5aQliD3hZbo6W4tjk
xZ1HK87zY1SXXd8ZE6JY5ty9j5010VAeLBLBbNxMCoqf8JDzPl7qMbDzAjdW
Y6bzfbBFEIu+eukC6wsFS9HMGF/KL4ARfKD31dDU5j4+TGqTEFcWlYOc1/Qi
f+gmQ5wfRV7yTO7kxs4tCEIcFRPM4wITMg8DKBjBX00kzm7mK+HEnrvPywyM
GWYS83I63Bo+eHGI+VquaapRepr56G2LByXpN3Ng4mYVT+Q4kxFi0RNvNMAk
5jE9GL9l82kW8wlLr8DbdoT52lv9qV17L3Mvj7SOsecwk6gXBqy2L8toGmTa
9Zzt0nLvZBI8PvzlESM/0XYm5jIxeSTsJ3Nhu09nh/VXZkZWTVB/YS+TqHfs
RRN7Q1b1MlctsrDSV/lMzitc1VrO5VfPPOrDc0rEvpupHLhE9/m3WiZR5+Rr
W0zwtlcxH8bvXZRn28Zc4pd+AfI/MI3i1Y63Ub4wiXqMeE+9dsfa7i9FzDYz
y0OaXlVMe1qFqENwIZPID0J7tDSWzODxuf+z08IsNbg1gokd5KKS+aXnaFaE
CS4/c19AOfaqGjzP/Dl4d0yGzE/pJZtiDuHys/33LyydUQWKVu5EHD6eyG+b
4x2kL+PykgRfrc4GVVB0WNfXj48n8uOB1y3sDFxuz3bau9hYFZw3lxwZwMcT
+bU3JCWwG5drDQgLr2GowtuMj0E7xmXI/PwqbWhahS2DJdE3XFaMZACPZcKK
3dxUMr9z7j0p5ITLl7nFRD1xYcBTNyu3bnw8cT98uPw4KhuXr9uS2zXYSIdB
o03Jw/h44n5Zy1n7kcpBxcq/rGtYnkmHzCmx2tQJGfJ+WmV84EgILk8+8bn7
GYMOW1bHlXzgoZL3m4bDqLcoJxWzD27U+TCpArtmnzLk/bhz5tmDFFxertnn
dbJOGX4ZDhqO8VLJ+/XEh6n1h/Fzv5ep0H03Qhl0T4Vg1tMy5P18ulJ1/wbc
XyvvOE8qOSlBsiLPtxh+Knm/fym8PL4Jt2eDjS5dVF0JRovFG/xwewl+8OuN
LfU0vt6yr6UU9WFFMGCsnG4WpJL8YvMnvul2fD3ZfCspO14pgtGi8ze88fUQ
/IRNOewShr9P9cTjChOcv3DX99lyiFJJfkN9fbz2HD7f84OPx9/g/EcW9h2O
J+2Th60cpenVwrjcReOZrqQ8xM9nx++RpJL8SnhxU2ewGBXbXrW1qapXDmL2
e6odEKaS/CwteJ9oPq4/dfGMmFeCLHhaG9g7y1FJfjfkM6p+gUrFGlIPJihc
kIXx8ZG3jtJUkh86qr6a+KtAxXK0xFftWUCF1rGVdmV0Kskv95VwDi3BscAR
S68gFSrwzD2xYCdfqlCcDMzlSSrJV/uE7w7vmUfF+FrkwwwKpaEtKvjQHy0q
yXfX7n+Z8Ewbf/+Y4fXwZ9LAPhGj1r6ESvLpY9PzDTfpUbHDLR+jcvZJgeLm
FFON1VSSn/uv5a4/DFQsoCvNNW6eFNjX5LkqGFNJvm/umvzDygzfz7Ymujqf
JNhyq2eYWFDJekH388pSh11UzIXD43FdjAREsyNstA5TyXpjy4aI9F8u+H7X
lnxqyxYHxkt/lOdKJeuVHks/cY8AKhZif7z0/bQYdMR+wRyvU8l6Z+Lexslj
N/H8wX4eMvBTFL5f87vCH0fFOFbOS+B3EIVcy7LDR55SyXrqbLPrp9BUKmZL
u9uhli4C3yY1H5/NxP2/2m1Q9pkwJJ/4Yc5bTSXrtYJss57Qj7j/xGLOnAoQ
hhmLrw4XP1GxsGSZxDwFYSDuTaIeFPQKvuk1SsXyv/kGXFIRhD0ea1GRmCxZ
XwYWy7vxzJPF7lW4i7YLCcDqNz+HKtbIYpSkGaF93fzgdjmnV8tIlqxXjz0z
26C7VxZ74PqqffQnHzxz3fxhmZMs5rHykZawLB/M8QZZsh5enzO1hnkXlw9b
NSh28YCr86Ukv0pZsr6+lstWmj8ki4k4yXKpLOWGubwqh1XXnHp8VZIbxq5c
7Dm6XQ4j6nfqHp66xj1yWNB+A47mPVxgOaQlmXNbDrO2u50x34MCsvwXjX/9
lMO6tm0q5TajwFyel8eI7ws+MsexZ4/lsY2q6eERVE44ct9frOmlPCamlySn
K8QJBG9x/yvJeNTJAS1PmZyWDfKYbRfjwdIQDmjfdyz0korCv/VzwK8hM7fh
1QpYJhf3xVADDmiaO/fYusTu90iaA97I8wgeiVPAbvBOBQr0s9G12byqgIU0
SLt/uMVGyu8NuoQVFLH4jAfO1y6z0dx5UsQct030hgSz0YJc4w+8WooY8X1l
vf6jWm+czx2w4HiuCmxElYZn/B8VsVXuxUJL1rHR3P4rYkO2GtPhuHxpkOvi
3J7/jf+1QuDQ6x00bMflQJGt59nIuE44xvEKDfP2Ugn/dYGNCN5XKCSivyiM
jXYr+/o9jKVhSbviVz0S5oDxLquUdcpKWLDo38cnNTj+7ZcStkOr07DdhwPE
Go/ITCcoYUU/z+r/juKANS+0Rxfn4Pjpe+7+rxz/9kMZmxpMtZeY4oDH1atO
grQyuT9jnuUW04uUsZuCon/3XucEU5W3MSfPKmPfczy6W1icMPeZVRnT1Hin
vGINBVxd4393tytjxPefTy2HtDv5VDDVXYJnTgxRwP5F2pLENSrYzTCNvg/7
uYDgxe89fY+8e80FPv6p83ZGqpDxdVoob/nWhyoYIyttvddVbniVs+WxbasK
dinfw/a3Ew9cFawNtBGnk/FrnAfNcRJ0LOOJm7K+Ow+4C9dI9eE4sQ2OXDnO
M3ceJOnYquSfqc02vBDkJ/JQezmdPB+bpRZW/FhPx97GnVrx3owP5L/z5u+z
xPWrp0LDVvHDxcRdsR+P0MnzV7M/MePRUToW/NHRNnIbP7QJ9fbtPkbHLkbF
nN6+hx+IemMuvwiA60PFaX1/OqazbMjL0EoAtA58lVe6RCfPf+PkHcbfcDqm
/ceowt1FEFTvdvuiODpWuaUzr9NTEAZrxn7m4pjIJykfBn97PKFjb7jTL6df
EILh0u7zcWl0jP1uOpFxRBjKuJLTmgrpZL5K+JEd1PSGjo2cqvX6wCUyFy/l
dOzLwh8166pEQKnpSuuNejqZDzvWeZ3R+EzHpD8vjtbRFwVqU13ObxwT+bXj
8+LkFb107Pyhu392TomBX2S97IcBOqZZf0KpWVkcjt3ceDzqN53M1+mjI2vf
DNOxdSm/DH0KxSH2luPNpVN0bJpuyKbVi8N9u+XJDTgm8r/Jp+rAeRQG1ljs
xlu/TwK4Tp/t/83LwExmitX0kiXg2q7YsyP8DPI+efPDMDFDmIF51ruanOSW
hGP2u8+JijOw+7wKocXuksB/3HnSXIpB3k/bbnoJPpdhYA/zTv5seiYJAl+W
HSyXZWDeSbKpm1ZKgcEnIVs1GoO870pXpGNblRhYA9+14ttWUvD4HoeOjTID
e354UEFrRgpUSuI/P1JjkPen/sfrAWU4Xh6r/MKOUxrSNsp4duP4oIfs2A1Z
aSDqytn7f7c0SN2vv54wj4Hdue92cvtzaVjxwuSd9UIGeV8HuO2WX4Xjv4VJ
qwaY0iB4UeGlAo5/5n9YxNwlA+vFTtJFFzPI+/+K0ankOm0G5udjbP3urAzI
el27FIvjwUurcuIEqDAiqyApsoxB8otEsS/LCpYysIIr1+03rKMCRbyl1gXH
7p/ofBmvqOD2jTPRXZdB8hWaWWGiBI4XH6wriJ2kQqBIotnjFQws4D0juMZF
FuI/tdzaupJB8p+KSvFz7foMrCxFIWAoRxYUilnDh3F8OfxpXQ1NDrZ9/Ts/
z4BB8imvxZdDNuB4lGOnYoW7HPhyPL3Src8g+ZiI22c7kzUMbKfgt6aVAfLQ
MBER1QkMks/ded9JnVmL74+89TKtLnlwXnpCy2A1A7N4k7Gao0cBSidazJs3
MEj+KKO/N/opPn7FsHmcx25FKNjw2pMTx9f1d+uP3lWEPc+7QrYaMkg++vzn
Sfrz9QxMhNc5aac0Dby+9hfy4HiNReRZASsaFF59oLgMn5/gt8l2D/lv4uON
tA68Zn2ggQ2XsHQHrv93coeWg6AS3J5398zfDQySL48X6BjuwLFcthh1VZAS
CDXzhcXh47e9q3AbYSrB/ZeFEreMGCT/zvTwWTqE6yc/aD8wpq8MCk4yvldJ
fyhDxvn8HWdwff93mmEpGiowIbjp+C0TBsn/y5IY3r9w+V6eyQKPRyoQsuqo
gTu+Pg/Vz779JnTInpf/xN6UQdYb6qylC+9vZGDyjK6TPFfpEDR1u/MbPn7D
ob/Sao/oEGvhW3J9E4OsX75V2dz/huubHpZ3y+mjA7tuSF0Dx66VuyhWFAZo
2PyMqMb1iXpoXQrtthqOU39NNthvZMCLuSe2jfZMJ3IvA6ZOnpajGDPI+sqx
9pCVFa6/7V7Hjul7DIhexhcfgesPlLssq81lgLTezcpFxgyyXntqJrr3LK7/
c1e/Y+o4A86eXT5Sh/uXqPfmFR5qT8Lli9qZFDimCoYTIy53NjPIetFMZ7wT
w+XxmJ5HSaoqvBEovyG2gUHWmzLaz9c14fJ3hXLRvapqIDu2c2P1ZvJ7Fnyg
ND/5hcvTZPdkVRxWA+cg/WOr8PFEveuGjr/hxNfr2yjFnfBFDapfiW8cwscT
9XLRMksBCeP/4c3eWRd/uIjBz5inC7XYahCtIHfBEcfEfLFPWWacR8WAqt3P
mYa//+ONPloQjon1cHbvWieHY9HPL3z3mODvO8PtH42PJ+wx5eqqXYbLO3j7
Istx+weYkppZOCb84Xb5RKwljj/dFl8YdU0VIqYP/WjCxxP+NDotufgkLn/r
pCf9Ffd/1mfOQ8M4JvaDFTu8MQHHwlt7blc2MUBnRexRPRwT+2uklp9S+d/8
V0+Y/sDjo6hYu2nzMTEg4kXHK8WYG8f1Zz/eEcexoKvSvFRcn4g//p1/ZTfg
cqMHPjHDePyi6fW9ecf+2Yfjk+tL14ThmO2u5bkXx8fuHNSzxDFRP7fxWAy3
4lhfDgn24+dFe+i9vwV+DxLnR3TTvKQ1OLZ9eLrXFcd1N4P+quOYOH/xnktK
HuP4Zmz19LEEZSDu0U5Fk7va+PlN+jktL+kmBsR5XnvOXVQdx0vqah8UspUg
SLQkYhWOifwwEKe0OhXHCkt6iv7i+aXkgoyCsLsYEPmmeuT5YnMcq7x+Wbfz
Gg1+1i3zu4tjIn/p05Z2UTzEYPWTuvQWDUXI76p8sQXHRD7MEOJ0qsSxftuH
469UFUFASemy83HCXgVYI896nYrjJcGihr9y5WGPqNLFr8cJe+WBNmTZ8sJT
DNpkAsY7MuSBYthW9MiLsE8eqtbnR5bjeKvt9/ylZnJgqZyu88mLsE8O6L4a
WygnxUBxhROrzEgOam7pLnE79W8/8Puk1/HhqB2O9WpTNB+3UaHpvHiRFo6J
++mK5cvcj95iEF1Wa3uongoanP633p0m7KMC12BwhBOOtV0Sllt6yYC/UnXY
dx/CPhmYinvcL+MnBjtp1Q8LnWRg8PtTo0f+hH3ScOqpsVTrGTGQU88oofNJ
gzC71nnMj7BPGh6YzxzPCMDPU/CEafcwzh8e+xgPnCfskwLL8rR7V86JQfpK
XvXR25IwdtOqSfIsYZ8kuMUOr919QQzWa/DFC16ShCczgf3LLxHnRQISd/V4
8VwUA6eZ9TpRiyVAKuLxk2x8foI/afyQVXUNEoNnw/TvEVQJUP594lZeqBgQ
fOxd4etbzvh87FOshO8X/vck4vJgWGkZhsvFEiwst1iIwcvqy06qYWJA8MPc
v/N6tXH5xtSyiPAHwjCllLxpAreH4JvbYch4B76+KcHt+ot9hUFo+HnZJ3w9
Mc9ZS431hECrZmnx0bPEfgiBZ8qI/2t8fBnt7nZHcSFwXPT3Uzduz72mkEn5
IgEQzUZHhvH9IviyN9shutJXDNR+X8vgfyIA2klRN0Nx/49/DXjLNuMHw+P3
haLweCT4ekbbOdePOD5MPZ/32YgfRN/ppnPj8amfmxLrV8pH2l2/UG3+hk5e
KJ7QONruRJwXXoihzxR8OYj7ybWKcfQjL6jn7N+U6UDECw9seZIdVb5dDBoo
uy5HLOQGoUwpy/lGYkDUM2V6D2vAQAzWHmjbx8HkAnm5ratzFhH+osA3K+Gv
MfL4fM28ntGhnLDNNSw9nZ/wDycknw4Tav4pCrwXtz8PP8cBsY/voLRyUSDq
SVupaO3XOaLguvjD9YO0GbSu+KPak8eiQPQXrNyRuiXiuCjYLlHbnv57HI0s
1PP8ThMFol+hgnXxyG55UXg7X42WEzqOWr+UL4iiikLI7Va+hLExss+O6J9I
2K/Od+aJCPwabT3o82EYKW3ktAnyEYFylz1uemuGUdL7T2VdB0SA6N/w57i3
OFBFBPY62XSah/wh+/DaMvKTIo3+oP0rS0ZNLwgD0S9S80eoV8FbGCSPfX/7
+uZvJJh98kDrZmFw2cY83Lb2O5qxsMtNOS0EAUrj3z4d7iP79Ih+l252JPfy
B4JwXniGHlnQhd4sX1y7fZ0gxG3XMVxm1kH26RH9NZ99f1wNPCoAZl3mxwef
tqIkM+fP/S38cCjFpdJu9xeyb4/o54l4g92518EHDq0i338p1KIyFSsP/x18
oNyqnAfLP5J9fET/0BGOS5x2AzxQUBdSUnytCB3/5ulimcQDL8rE3NXPvCH7
+i46N1ePBWQjo+aAktEMbjjnPWlQtCWZ7OvzSL/TErsnDiWWbfqwqZQLiL6o
LRU7ahTWc0HYmH9oVWAy2YdxU+K2d4p2KjPGpx5rFqeAtb3v+1OvM5iGTj5s
p7eccEZ/Wb+3QB7Z92EJugoZP98yQ85Qlmz7zkYKEVLfQkaLyL6S2zd2Pj19
pJhZ1Nxi56PCJvuu5NTotIPPp5G4Xp+17VAZ2deyb8xR8VZUBbN6wPg2tnUC
PbnAWph8p5L5caXV3bqvYyhYYpVubEUV2ZcTaeB3MxarYj4ar/V7MDWEyjo6
br+OrSb7gM6a1/yVEfnIbPjSs2pB4yCqu5KYEy1RTfYZccdt37xJqJJZLe1h
ipR/IqymvElRv5LsY8qUi/xUZlLJdFLu3js40o/cbfze64q9J/ukCHv2hert
QUc6kCKnrv4ZyRKmh7bokyrrdrSq+WH6dPw7si/r2Qu9Tm33YmaCw+qdF0K/
oZfFnReMSwrJvq+16pmXXsgVMC3K92he1KxG///+NnWY0vA9LraJBq+0jka1
1uN87Z6zKfc6GsnfkNPjIkFcfs0647r9UTXQ7C5g1G+lkfxNgi81iAeXLz3x
s2pKWQ0Oslrix9fSSP6WNDiZwt5Ig5TV2jUhmaqgcHBPeTk+nuBvuiusdcZx
eWT/uRIFZ1WYDnN3HsDHE/ztTmMj/yAun5/73SJzmgGmmcd/5+HjCf72MWLJ
8n5c7sCKNs7JZID/OoFNLUY0MCtjct16wIDIXEklRWMayecMzkBaO65/ts7c
faMdA1QHl3LV4frph35xLN7MANt7U5kSuD7B78wNbcMbcX3BD9e31k7T4VG+
h3YFrj8QPrPt3U+cv/nMf8aH6xN874113mgzri/eKP1zfxIdVFIXtrzB9Xtz
L7XtuU4HyY37adObaCT/894fmVX8n37Lx8ZjG+gQcd1WJQu3fyCu7Z1vugrI
O9INgnB7Cb53JapUNBXXv/5Ur0JEXgVa1uyWvofrE3xvPevUhoe4/IVTovZn
I2U40/l7xBMfT/C7x66eV+JxeWnML7st6Tifaz8fcANfH010Hv/9G0pwd1/W
i/f4+gi+Z7eG9ioa1290On/JZZIGLpffy0Xg+kfcq1UrW2nQrWo17x2uT/C/
Dc5rGqNw/X2Zy6fDjf735NzKY/x3Hg3ajjjfKML1CT54a4Xw+Xu4vjwXfU3m
FUW49PXzk//m99jHkSbloQhcZ7LzS3F9gh82fNEUvo3rT9W/N2+pVoCG8JVa
13H7U33kNGIn5YH1TMc1bCuN5IO/ZPRD//Nva87n2t0O8nBTI/1y+VoayQdb
sm+d+oXLQzyPLgu9IgcrJt0vdm2lkXwwetWY9RL8/eY71q6iTclCh/elCsD1
mz5XjA+2yMKJPFvzu/j+E/yw8IVF/mVcf16i1637G2X/PWmwQrltYaKGLKTE
XE2TMaGRfPF8xChbAB/fb3jvsEUEFWyVbeq18PFBdwtrVN2o8GP12O1cExrJ
H3eGGF8uxvVT3U2Dtb/IQNi8HIcuXP+ckfMvl2wZCMq7JX7TlEbyycT5iasT
8fEOC5TpV2kykPLa8Ah9PQ0e+wek1iNpOF8hdcJrO43kjzZXB/3dt9DArorl
KpQuBWdl/aJ2GtFI/qjjVyR/EffPsocJ432VkkAbCDJ/bE0j+WP5/NFsPQsa
iOquD8bMJUFs9kmD3bulfc/LS8LF3XYHdHfSSD55XK/MPG0Hrq8ZesMvTgLO
8ADFBsfsgcHH5vYS4PWzqDjMlkbyy3DGk6AFOC7cZdqk2y8OtyVysgZsaBAo
kHi9PVEczo/YH1O2p5F8U1d5nlvvXhr4qd3l11mF88+sIsu3ONbxngwsLhWD
GectFoZONJKHTaW1BGjg2FpeLuOElBg4+B4WX4DjI70j2yqMcd5ST/V3dKOR
fHTgTEmPE44v7H7uvqtQGCaY3GfhDI3ko6G69qqqvjRgiVY3mDgIA1+KzowJ
jt3u2tzaoi8E0W99/AdCaCQflbYKTJnBcbr9YIbcPkHyXGHpi4QuvBOA6hVb
veJiaSQfXWYc3TZwhwYFG076r7grAJwyGXG0BBocHFmoYnMO55vplKMdz2kk
Hz150zWQJ5MGv1fwRz4e5oMJLF2DLx8/j/vCf+Rv4IP5b/uZHiU0kn9aZiac
PFODx09P8FSnAS/UCudzXu2gwcqPt2ZWS/FCndX8bKFu2v/4KDNQgHecBrHy
Nko7+rhhsH5txiCvEvzyrbzxdwc3KB/uKNVUUSL5KWdo9Lb6hUpwoAMZlOhy
kXln8bNlJmsKKHDLSl49wV6J5KujtqGWtkeU4NB65T3qDAqcXBA4kn1eCb7w
hka8z+OEZnu/LAzPYwSvcNq3665FvhL8mTm50fwNB+zMXhBgX6UEP+Ryju7Q
4iDzIsEz3O9HaZloKsOTU0Ouv+bNIIcw26iFTsrwpVMye/nrKfJ/YQTPGF6Z
X3XgrTJE128LrNo8ica/0JY3KqpA5edFNsu3T5D/OyP4bm67TFV0lgrYvHTY
dUxyHG0MNr94alIFArqm2P3YGPm/Nr/Hf1+uMRpD/hZZXI6IDt+eHrfdBGNo
5S+DUsX1dNCzv8y3pHqU/N9c5ZvkNixlFNm3X4L2YDp8Ch2+mntmFEm0b9Sf
zKTD6eBf4nGOo+T/8k6p1k7Z4VhTkV9RtYkOO+ivdqk4j6LR5sfSU5IMGDjo
5hfiOkr+729jqQ5b9/wo8lu7ZPuWVQxIOhVQXpE1iroTnq3NPMiA5s3z87c2
jJL/K7y6/butsfEYujO1foXfcwbcoFZ3M0zGUNzYlE4DjsOq9IE7f4z83yLh
H/qipCkuBVWYr/mdHTM9jmIsPfK4FqvCzMOBzkX0CfJ/kWVL5vm7CeH+fpdc
7XoAl3vYa4txTZH/sxyKGRAwNZlCi9g980PvqJL7ZSdhcOh3kipceV/5/a0Y
Gx3KPGB3clyV3H/ZDQ8OGHKqAV+4suRaUU7gvB9sFLFBjYwna1t3SzETNVh5
3eLkh3mcYKO+ji8axxzhCxh6mpwkLyLi9XL50quUADUISzv25+kPCuiM/ah/
dUWNjP9CyfS2N4/UoOFS4q9QFjdsSZC92PpOjTxPK3qzFtZUqsH9jAXzn1vy
gq+lVEtEqxp5PrNGV3yZ7FcDpnFtorA8H5wVMNwY81sN2mIu55lK8gPB8/4P
p1CkiA==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1GeYCAQcBvC7c8Pt5abbd45ze7t9l4p2SVRKdUYa7tJUWmhp06BJO1RG
Cw0tiqLSzqoQ7UJD+3ePD7/3//19nvef29k9rCswICDgANFzg+hFMCGEEkZv
wokgkiiiiSGWOOJJIJE+JJFMCqmkkU5fMsgki2xyyCWPfAroRyH9GUARAymm
hFLKKKeCSqqopoZa6qhnEA000kQzLbTSRjsdPT0wmAM5iIMZwlAO4VAO43CO
4EiO4miOYRjHMpzjGMFIjucETmQUJ3EyozmFUzmNTsYwlnGM53QmcAZnchZn
M5EuujmHSZzLeZzPBVzIRUzmYi5hCpdyGZdzBVcylWlM5yqu5hqu5TpmcD03
cCM3cTO3cCszmcVt3M4d3Mls5nAXd3MP93If9zOXeTzAgzzEwzzCozzG48xn
AQt5gid5ikUsZglLeZpneJbneJ5lLGcFL/AiL/EyK3mFV3mN13mDVazmTd5i
DWt5m3dYx3re5T3eZwMf8CEf8TGf8Cmf8Tkb2cRmtrCVL/iSr9jGdnbwNTvZ
xTd8y3d8zw/8yE/8zC/sZg97+ZXf+J0/2Mef/MXf/MO//EfP+AMJohfBhBBK
GL0JJ4JIoogmhljiiCeBRPqQRDIppJJGOn3JIJMssskhlzzyKaAfhfRnAEUM
pJgSSimjnAoqqaKaGmqpo55BNNBIE8200Eob7XQE7v+D/wNe7Ipd
          "]], 
         LineBox[{323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 
          335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 
          348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 
          361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 
          374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 
          387}], LineBox[CompressedData["
1:eJwV0VN7FgAAQOFv2baXbdvmsmtZW+4PZNu2bdu2bWOZbxfv85z7ExwaHhIW
FAgEIhgshjCUYQxnBCMZxWjGMJZxjGcCE5nEZKYwlWlMZwYzmcVs5jCXecxn
AQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72sJd97OcA
BznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc5wEP
ecRjnvCUZzznBS95xWve8JZ3vOcDH/lEBJ/5wle+8Z0f/OQXv/nD3//TIwUC
QUQiMlGISjSiE4OYxCI2cYhLPOKTgIQkIjFJSEoykpOClKQiNWlISzrSk4Fg
MpKJzGQhK9nITg5ykovc5CEv+chPAQpSiMIUoSjFKE4JSlKK0pShLOUoTwUq
UonKVKEq1ahODWpSi9rUoS71qE8DQmhIIxrThKY0ozktaEkrWtOGtrSjPaF0
oCOd6EwXutKN7vSgJ70II5ze9KEv/ejPAAYyiH+wBn2y
          "]], LineBox[CompressedData["
1:eJwNw+c6lgEAANCXL5WVxhW4pS7BBfAXCSWkEhWl+qIQqayGjDTQQpKKqJBV
ijRQonHO85zEpJTdyRFBEIRNjQyCNNPdY4Z7zTTLbPe53xwPmGue+R60wEMe
9oiFHrXIYo953BOWWOpJT1nmac941rDnLLfC816w0iqrvWiNtV6yzste8ar1
Nthok81e87o3vGmLt2y1zXY7vG2nd7zrPe/bZbc9PvChj3zsE3vts9+nDvjM
QZ875Atf+sphR3ztqGO+8a3vHHfCSd875bQzzjrnBz867yc/u+CiX1zyq9/8
7g+XXXHVn/5yzd+uu+Ef//rPIBQEEUYacpNRbnaLW402xljjjHebCW53hzvd
5X9HYWf2
          "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANDP6RVSSRmpiFQitNBAQ8ZPCUW0KX9J24hKVpkNqSi7JHpC
955z4xvCoeaIIAim3LghCCLd5Ga3GOVWo93mdmOMNc54d5jgTne520ST3GOy
Ke411X3u94BpHjTdDA+ZaZbZHvaIRz3mcXPMNc8TnvSUp823wELPeNZznrfI
CxZbYqllhiy3wotestLLVlltjVe8aq11XrPeBq97w5ve8rZ3vGujTd7zvs2G
feBDW3xkq4994lOf+dwXvrTNdjvs9JVddvvaN761x3f22me/Aw763g8OOeyI
o4457kc/+dkvTvjVSb/53R9OOe1PfznjrHPOu+CiS/72j8v+dcV/rrrmf9cB
m4RBrQ==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          FractionBox["1", 
           SqrtBox["2"]]}]],
       Annotation[#, Im[E^(Complex[0, 
              Rational[-1, 4]] Pi) (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 2^Rational[-1, 2], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxtenk8Vc///3XtS6712i7uddGihRZKy3klRZYsUVJpJxUqhCyVsqUilaVQ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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 176}], 
         LineBox[CompressedData["
1:eJwl0mV4FgQUBeBvgIAoLSUITLpbQklBurtbAUEaJJWWVBollO7Y2Gg22OhQ
aaSku7vh5eHHe+7/c25wq861fggKBALJRIgbymrCCGcNa1nHejawkU1sJoJI
trCVKKLZxnZ2sJNd7GYPe9nHfv7mH/7lAAc5xGGOcJRjHOc/TnCSU5zmDP9z
lnOc5wIXucRlrnCVa1znBje5xW3ucJd73OcBD3nEY57wlGc85wUvecVr3hDQ
XxAxiEksPiA2cYjLh8TjIz4mPglISCISk4SkfBL0fpPkpCAlqfiU1KThM9KS
jvQE8zkZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIb6gMEUoSjG+5CuKU4KS
lKI0ZfiaspTjG8pTgYpUojJVqEo1qlODmtSiNnWoSz3q04CGNKIxTWhKM5rT
gpa0ojVtaMu3fEc72tOB7+lIJ949f2e60JVudKcHPelFb36kD33pR38GMJCf
+JlBDGYIQxnGcEbwCyMZxWjGMJZx/MpvjGcCE5nEZKYwlWn8zh9MZwYzmcWf
/MVs5jCXecxnAQtZxGKWsJRlLGcFK1lFCKGsJoxw1rCWdaxnAxvZxGYiiGQL
W4kimm1s5y1sTZFn
          "]], LineBox[CompressedData["
1:eJwVz8VWUAEAANEHdncnKirY3WJ3INiiKHaB3S0mFqLYgf4LBnYnYnd3e13c
c2Y7YQlJMYkhQRBkkylOcJJTnCaLM5zlHOe5wEUucZkrXOUa17nBTW5xmzvc
JZt75HCfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvvGdH/zkF7/5
w9//s6FBEEIouchNHvKSj/wUoCCFKEwRilKM4pSgJKUoTRnKUo7yVKAilahM
FapSjeqEUYOa1CKc2tShLhFEUo/6NKAhjWhME5rSjOa0oCWtaE0b2tKO9nSg
I1F0ojNd6Eo3utODnvSiN33oSz/6M4CBRDOIGGIZzBCGMozhjGAko4hjNGOI
ZyzjSGA8E5jIJCYzhalMYzozmEkiScxiNnOYyzzms4CFLGIxS1jKMpazgpWs
YjVrWEsy61jPBjayic2ksIWtbGM7O0hlJ2nsYjfp7GEv+9jPAQ5yiMMc4SgZ
HOM4/wBoZWub
          "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANAfpSGESrJTIkmF4hqO0AG4jRPYlUQDoVCSTURDKVFGViok
vPd9L/12WUlpSBAE5VaEBkGlVVZbY6113vGu96z3vg0+sNEmH/rIxz6x2RZb
fWqb7Xb4zOd22mW3L3xpj6/s9bV99jvgoEMOO+KoY75x3AnfOumU73zvBz86
7Sc/O+MXvzrrN+ec97s/XHDRJZf96Yqrrrnuhr/c9Ld//OuW2+74z13/u+e+
QVgQhBhqmIc8bLhHPOoxjxvhCSONMtqTxhhrnKc87RnjPWuC50w0yWRTTDXN
dM+b4QUvmukls8z2sjleMder5nnN694w3wILvektiyz2AOmkVW8=
          "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANDn+BK/ISnSoJQmLbSotJfZXmjSQqlQWe2B9l5/5d5z7qXc
8qSyC0EQ9Hv5YhCEeMVQrxpmuNe8boQ3jDTKaGO86S1jjfO28SZ4x0STTDbF
VNO86z3TzTDTLLO97wMfmmOueeZb4CMfW2iRxT6xxFLLLLfCSqustsZa63zq
M5/7wpe+st4GG22y2RZbbbPdDjt97Rvf2mW3PfbaZ7/vfO+Agw457Igf/Ogn
Rx3zs+NOOOkXv/rNKaed8bs//OkvfzvrnPMuuOiSy6646pp//Os/191w0y23
3XHXPfc98NAjjz3x1DPP/Q9uV0zM
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]}]],
       Annotation[#, Im[E^(Complex[0, 
              Rational[1, 4]] Pi) (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2^Rational[-1, 2], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxFW3k8VN8bZuzrjMHMMINZiPaylBbd1xKl0q5FtrSoVApFmzaVshWppD3R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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143}], LineBox[CompressedData["
1:eJwl0/WfCAYYBvA7NW2648S0yWlT04bTvR2mtjHN1HRM153TLnSezo1hw3TN
NjXdbdj4+vjh+7x/wPO8QSHdgr8NDAgIyCUmu1OYyjSmM4OZzCKUMGYTzhzm
Mo/5LGAhi1hMBJFEEc0SlrKM5axgJatYzRrWso71xLCBjWxiM1vYyja2s4Od
7GI3P/Eze9jLL+xjPwf4ld84yCEO8ztHOMoxjnOCk5ziNGc4yzn+4Dx/8hd/
c4GLXOIyV/iHq1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkv+JeXvOI1//E/
bwjQYSCxiE0c4hKPD4hPAhKSiMQkISnJ+JDkpCAlqUhNGtKSjvRkICOZyEwW
spKNILKTg5yB73f1EbnJQ17ykZ8CFKQQH1OYIhSlGMUpwSeUpBSlKUNZylGe
CnxKRSpRmSpU5TOqUZ0a1KQWtalDXT6nHvVpQDANaURjmtCUZjSnBS1pRWva
0JYv+JIQ2tGeDnxFRzrRmS505Wu+4d0DdqM739GDnvSiN33oSz/6M4DvGcgg
BjOEofzAMIYzgpGMYjRjGMs4xvMjE5jIJCYzhalMYzozmMksQgljNuHMYS7z
mM8CFrKIxUQQSRTRLGEpy1jOClayitWsYS3rWE8MbwG1pZl5
          "]], LineBox[CompressedData["
1:eJwV0GWYDwYAwOH/6Rqm2cTZdOemm2lON6eHu013d3d3N190d7cN022688Tr
w/s8v8+/4NDwkLCgQCAQwQaxkU1sZgtb2cZ2drCTXexmD3vZx34OcJBDHOYI
RznGcU5wklOc5gxnOcd5/uFfLnCRS/zHZa5wlWtc5wY3ucVt7nCXe9znAf/z
kEc85glPecZzXvCSV7zmDW95x3s+8JFPRPCZL3z9PixSIBBEJCIThahEIzox
iEksYhOHH4hLPOLzIwlISCISk4SkJCM5KfiJn0lJKlKThmDS8gu/ko70ZCAj
mchMFrKSjezkICe5yE0e8pKP/PzG7xSgIIUoTBGKUozilKAkpShNGcpSjj8o
TwUqUonKVKEq1ahOCDWoSS1qU4e61KM+DWhIIxrThKY0I5TmtKAlrWhNG9ry
J+1oTwfCCOcv/qYjnehMF7rSje70oCe96E0f+tKP/gxgIIMYzBCGMozhjGAk
oxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWr
WM0a1rKO9XwDcwaBEw==
          "]], LineBox[CompressedData["
1:eJwNw0MMHAAAALCbbdu2bdu2bdu2beMz27Zt2/bapEmadqraMUggEPjthqCB
wEY3udktbnWb293hTne52z3udZ/7PeBBD3nYIx71mMc94UlPedoznvWc573g
RS952Ste9ZrXveFNb3nbO971nvd94EMf+dgnPvWZz33hS1/52je+9Z3v/eBH
P/nZL371m9/94U9/+ds//vWfgWCBQBCDGszghjCkoQxtGMMazvBGMKKRjGwU
oxrN6MYwprGMbRzjGs/4JjChiUxsEpOazOSmMKWpTG0a05rO9GYwo5nMbBaz
ms3s5jCnucxtHvOaz/wWsKCFLGwRi1rM4pawpKUsbRnLWs7yVrCilaxsFata
zerWsKa1rG0d61rP+jawoY1sbBOb2szmtrClrWxtG9vazvZ2sKOd7GwXu9rN
7vawp73sbR/72s/+DnCggxzsEIc6zOGOcKSjHO0YxzrO8U5wopOc7BSnOs3p
znCms5ztHOc6z/kucKGLXOwSl7rM5a5wpatc7RrXus71/geJGYIb
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{
            RowBox[{"-", 
              FractionBox["1", 
               SqrtBox["2"]]}], "-", 
            RowBox[{
              SqrtBox["2"], " ", "\[Pi]"}]}]}]],
       Annotation[#, Im[E^(Complex[0, 
              Rational[1, 4]] Pi) (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2^Rational[-1, 2] - 
         2^Rational[1, 2] Pi, "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922181323179612*^9, 3.9221813258213553`*^9}, {
   3.922181481697258*^9, 3.922181501059239*^9}, 3.9221815611002827`*^9},
 CellLabel->"Out[283]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
120.],ExpressionUUID->"a2b8aacf-9b0e-4b44-afec-856ae736ec5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "2"}], " ", "-", " ", "1", " ", "+", " ", 
    RowBox[{"0.0001", " ", 
     RowBox[{"x", "^", "5"}]}]}], " ", "\[Equal]", " ", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9222630132852736`*^9, 3.9222630285530148`*^9}, {
  3.9222648487001667`*^9, 3.9222648494968615`*^9}, {3.922264924803445*^9, 
  3.9222649383367853`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"b54d72b4-768c-4640-bd63-3426cabda9e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", "21.5288414866768`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", "1.0000500112535011`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "0.9999500112465012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"10.764470743341892`", "\[VeryThinSpace]", "-", 
      RowBox[{"18.671350735511663`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"10.764470743341892`", "\[VeryThinSpace]", "+", 
      RowBox[{"18.671350735511663`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.922263029866557*^9, 3.9222648498559732`*^9, {3.9222649264278545`*^9, 
   3.9222649386022*^9}},
 CellLabel->
  "Out[306]=",ExpressionUUID->"186250f6-bf18-4411-be76-f7f22751c8a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wperturbed", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "3"}], "/", "3"}], " ", "-", " ", "x", " ", "+", " ", 
   RowBox[{"0.01", " ", 
    RowBox[{
     RowBox[{"x", "^", "5"}], "/", "4"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9222630429788666`*^9, 3.9222630618901653`*^9}, {
  3.9222632633146195`*^9, 3.922263267360549*^9}, {3.9222648799844823`*^9, 
  3.9222648811716995`*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"c1b66029-04b4-4193-8e22-caa6a4f01f6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wperturbed", "[", 
  RowBox[{
   RowBox[{"-", "10"}], "I"}], "]"}]], "Input",
 CellChangeTimes->{{3.922263068521384*^9, 3.9222630747267647`*^9}, {
  3.9222648880155344`*^9, 3.9222649081769423`*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"1bab225a-42a7-495e-b0b1-0d7799820532"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"93.33333333333331`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9222630751327114`*^9, {3.922264891813265*^9, 3.9222649089578295`*^9}},
 CellLabel->
  "Out[303]=",ExpressionUUID->"a0b341d1-be2f-4084-bcf8-88e622effe5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wperturbed", "[", "0.995", "]"}]], "Input",
 CellChangeTimes->{{3.922263076288867*^9, 3.9222630815091643`*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"0535bb0d-e6fe-4a2c-9afc-c981959ffde5"],

Cell[BoxData[
 RowBox[{"-", "0.6641913345817708`"}]], "Output",
 CellChangeTimes->{3.922263081899523*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"60e9e3c2-dafa-4e09-88e3-49f928e3fbd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wperturbed", "[", 
  RowBox[{"-", "99.99"}], "]"}]], "Input",
 CellChangeTimes->{{3.922263082461937*^9, 3.922263087386066*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"f5166c52-0964-487f-b073-e16a6eccdd23"],

Cell[BoxData[
 RowBox[{"-", "83233.338334`"}]], "Output",
 CellChangeTimes->{3.922263087948253*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"7c9647e5-c31f-4326-972a-a6f1a33cef24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "3"}], " ", "-", " ", "1", " ", "+", " ", 
    RowBox[{"0.01", " ", 
     RowBox[{"x", "^", "4"}]}]}], " ", "\[Equal]", " ", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.922263184694009*^9, 3.9222631875370927`*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"f889196e-cd15-45a6-825a-9e2695a2bbef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", "100.0000999997`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4982997872201551`"}], "-", 
      RowBox[{"0.8689117754349466`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4982997872201551`"}], "+", 
      RowBox[{"0.8689117754349466`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "0.9966995741403116`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9222631884446306`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"bbd99d14-bc73-4c27-b2c3-b8d0c4a42ff7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wperturbed", "[", 
  RowBox[{
   RowBox[{"-", "0.4982997872201551`"}], "-", 
   RowBox[{"0.8689117754349466`", " ", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922263270815188*^9, 3.9222632847882824`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"243d822e-aad7-4409-b831-e2925bf987ca"],

Cell[BoxData[
 RowBox[{"0.37372484041511633`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.65168383157621`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9222632854129324`*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"c22c40e6-7e3d-4c31-a229-5c6f0cb202c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wperturbed", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.9222632879906297`*^9, 3.9222632968184834`*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"216da330-ce4c-4143-a742-d7d9245cfaf1"],

Cell[BoxData["4.99999`*^7"], "Output",
 CellChangeTimes->{3.922263297099526*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"89376279-f601-4144-8359-1e41be1f9fa5"]
}, Open  ]]
},
WindowSize->{573., 352.8},
WindowMargins->{{244.79999999999998`, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ecfd8984-f099-463c-9d50-53371aa697ba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 443, 12, 28, "Input",ExpressionUUID->"2451a73c-fb6a-4d28-9a9d-3c560b9c9697"],
Cell[CellGroupData[{
Cell[1026, 36, 225, 4, 28, "Input",ExpressionUUID->"b205db23-b5ab-4e19-b7aa-0ad27d8e2b04"],
Cell[1254, 42, 150, 2, 32, "Output",ExpressionUUID->"d4fff3d3-4b99-4ccf-8259-68b70d41279a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1441, 49, 221, 4, 28, "Input",ExpressionUUID->"34fd394e-dc35-4a93-97cb-05c0cb08f1c2"],
Cell[1665, 55, 150, 2, 32, "Output",ExpressionUUID->"d9590203-0796-4c0d-842d-51a530987ec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1852, 62, 224, 4, 28, "Input",ExpressionUUID->"3ce0e4c1-8cdf-4bb1-9fc2-4653b4e2bedf"],
Cell[2079, 68, 152, 2, 32, "Output",ExpressionUUID->"e063eefb-3b3e-4431-9b22-744658c26af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2268, 75, 224, 4, 28, "Input",ExpressionUUID->"74e30fa0-5953-4d58-b43d-07b0390458d2"],
Cell[2495, 81, 152, 2, 32, "Output",ExpressionUUID->"756e6397-61cf-4349-a0ac-af3c586c8087"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2684, 88, 225, 4, 28, "Input",ExpressionUUID->"44078f1e-79ad-4637-994c-c952ad860ed4"],
Cell[2912, 94, 153, 2, 32, "Output",ExpressionUUID->"2653bbb7-d2fb-4222-9233-68e6d97242b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3102, 101, 222, 4, 28, "Input",ExpressionUUID->"20991131-0f3a-45e3-8521-af301982f475"],
Cell[3327, 107, 150, 2, 32, "Output",ExpressionUUID->"e371d588-2c67-468d-82f9-47ff042024f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3514, 114, 244, 5, 28, "Input",ExpressionUUID->"41ae2645-1746-448f-9fa8-91646e03e35b"],
Cell[3761, 121, 169, 3, 32, "Output",ExpressionUUID->"fb9dcd9a-b95c-429c-805e-5b3f5042dac3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3967, 129, 493, 11, 28, "Input",ExpressionUUID->"76a8d444-bc40-4ad2-b6d5-84c0d7826a7a"],
Cell[4463, 142, 253, 5, 32, "Output",ExpressionUUID->"a99277fd-44ee-4ad9-8be1-4695d8e86576"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4753, 152, 670, 14, 28, "Input",ExpressionUUID->"598c30a3-db1a-4378-8b57-b82ec4752fbc"],
Cell[5426, 168, 550, 10, 32, "Output",ExpressionUUID->"21d62527-c769-4e59-83d4-a9a21161fa2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6013, 183, 1639, 39, 146, "Input",ExpressionUUID->"c9fd6007-65a9-4939-a079-2420e11c5e1b"],
Cell[7655, 224, 3675, 92, 473, "Output",ExpressionUUID->"4170f83f-a3eb-4737-89b7-6dd8a8e8de96"]
}, Open  ]],
Cell[11345, 319, 156, 3, 28, "Input",ExpressionUUID->"f12d5e38-286d-4b26-91a8-b63eda3b05d9"],
Cell[CellGroupData[{
Cell[11526, 326, 605, 12, 28, "Input",ExpressionUUID->"0bd3d4cf-6be2-4e3c-bd44-4a93acd511ee"],
Cell[12134, 340, 261, 5, 32, "Output",ExpressionUUID->"bc6d03be-7887-4aa0-982b-061ca20f22ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12432, 350, 316, 6, 28, InheritFromParent,ExpressionUUID->"2e4b545a-03fd-4ec9-9104-6f9c3c3dc0d3"],
Cell[12751, 358, 169, 2, 32, "Output",ExpressionUUID->"4ee2836d-0b0b-4115-a590-7837a895ac8d"]
}, Open  ]],
Cell[12935, 363, 470, 11, 28, "Input",ExpressionUUID->"a8d74313-cc69-49ad-92cb-9cf44930aced"],
Cell[CellGroupData[{
Cell[13430, 378, 569, 12, 28, "Input",ExpressionUUID->"55b17e42-97ad-43d1-b43b-148b9b48ad20"],
Cell[14002, 392, 225, 4, 32, "Output",ExpressionUUID->"2076f1f6-4fb9-4387-ac7a-b3096e9bd116"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14264, 401, 316, 6, 28, InheritFromParent,ExpressionUUID->"6b2b2bab-b5e7-4df3-a388-e40bb71eec34"],
Cell[14583, 409, 169, 2, 32, "Output",ExpressionUUID->"f5bfe7dd-eaf4-4ea1-8165-e12967a6b41c"]
}, Open  ]],
Cell[14767, 414, 420, 10, 28, "Input",ExpressionUUID->"ae596def-49a5-4ed1-b9fe-48f50b2e5672"],
Cell[CellGroupData[{
Cell[15212, 428, 317, 6, 28, InheritFromParent,ExpressionUUID->"f08827cb-8afa-426d-bf0e-727a5d03a375"],
Cell[15532, 436, 168, 2, 32, "Output",ExpressionUUID->"f8e15e5f-459a-4e45-9ee1-005119a0b590"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15737, 443, 500, 12, 28, "Input",ExpressionUUID->"23183a6c-677d-46e8-927d-48cc12adffd2"],
Cell[16240, 457, 376, 9, 32, "Output",ExpressionUUID->"e98d1d99-8b8d-4251-bdb1-7ae161951821"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16653, 471, 462, 10, 28, "Input",ExpressionUUID->"1da5186f-3a14-46d5-9a25-582f6c5b0a1a"],
Cell[17118, 483, 199, 3, 32, "Output",ExpressionUUID->"00fd5671-baec-4a76-bede-9f8cfdcbc12c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17354, 491, 535, 12, 49, "Input",ExpressionUUID->"5810a0ba-a2df-4fc3-8e0d-82ebfa8c238c"],
Cell[17892, 505, 172, 3, 32, "Output",ExpressionUUID->"fac755bf-099b-4b1a-97d3-6aa8ecafc34c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18101, 513, 531, 12, 49, "Input",ExpressionUUID->"c3aea875-cecb-4c82-924e-cc3ae7920656"],
Cell[18635, 527, 173, 3, 32, "Output",ExpressionUUID->"db687f1e-4bfb-4615-bc4c-63a6f0404715"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18845, 535, 350, 7, 28, "Input",ExpressionUUID->"fab23c51-1327-4a23-bb66-738ec8b12c1f"],
Cell[19198, 544, 191, 2, 32, "Output",ExpressionUUID->"c208ede8-589a-4e4e-a860-7d8a3e2e6b7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19426, 551, 356, 7, 28, "Input",ExpressionUUID->"8e9ecf14-5f24-4f96-a04f-5bf748a5d708"],
Cell[19785, 560, 168, 2, 32, "Output",ExpressionUUID->"b04aa765-a988-47ed-8336-dc51ed57e1f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19990, 567, 1041, 25, 68, "Input",ExpressionUUID->"020fc722-0d83-4756-8ff0-6f29f053fd1e"],
Cell[21034, 594, 3701, 91, 383, "Output",ExpressionUUID->"c7266e2c-1ec1-4853-bee0-df493997772b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24772, 690, 925, 25, 68, "Input",ExpressionUUID->"dba36d7c-8fdc-4bfb-9b34-ed2983d40fbd"],
Cell[25700, 717, 15433, 287, 64, "Output",ExpressionUUID->"adfb0bda-3954-49d2-aa34-a58d3a6e5460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41170, 1009, 514, 13, 28, "Input",ExpressionUUID->"b63ac54b-3868-4520-acb5-990749ce25eb"],
Cell[41687, 1024, 6974, 127, 449, "Output",ExpressionUUID->"e460d01d-59fd-453d-8269-785834dd8fa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48698, 1156, 227, 4, 28, "Input",ExpressionUUID->"ffa52c3d-415e-4109-bb72-19bf14210435"],
Cell[48928, 1162, 169, 2, 32, "Output",ExpressionUUID->"062f09b1-08f1-444f-979b-7b1bbf97c447"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49134, 1169, 1208, 32, 107, "Input",ExpressionUUID->"4bd460e6-cd31-4086-ba28-e990b51e0137"],
Cell[50345, 1203, 15765, 294, 64, "Output",ExpressionUUID->"350fb1d8-be1f-41b8-9ad6-464b9e79938c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66147, 1502, 1477, 36, 88, "Input",ExpressionUUID->"a14dcca8-43f5-4d2b-9564-8d08461a22a3"],
Cell[67627, 1540, 8381, 151, 356, "Output",ExpressionUUID->"826bb2b8-63e4-444a-a583-7fe9c81fa0c4"]
}, Open  ]],
Cell[76023, 1694, 131, 3, 28, "Input",ExpressionUUID->"79166536-1ad5-4eb8-a640-17d863bb4879"],
Cell[CellGroupData[{
Cell[76179, 1701, 1104, 31, 107, "Input",ExpressionUUID->"61921480-b0d2-4c1d-a3c5-55590f7f4010"],
Cell[77286, 1734, 17155, 315, 64, "Output",ExpressionUUID->"5430ed46-bff3-440e-a527-69ca9d6440cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94478, 2054, 1517, 36, 88, "Input",ExpressionUUID->"324d5312-8ebb-4d6e-b0d3-b4d650044b14"],
Cell[95998, 2092, 13507, 234, 356, "Output",ExpressionUUID->"8847e970-c975-4f27-ab2d-b1150c34075f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109542, 2331, 1215, 32, 107, "Input",ExpressionUUID->"bb6518f1-6780-4186-be8d-f7595e8043ba"],
Cell[110760, 2365, 14689, 276, 64, "Output",ExpressionUUID->"dfc1bc98-1b83-4cf1-9811-56704d39db92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125486, 2646, 1268, 34, 68, "Input",ExpressionUUID->"8f8eaa2f-b99f-4052-b7b0-4a595b3f4402"],
Cell[126757, 2682, 6922, 126, 356, "Output",ExpressionUUID->"e6c03caf-bd79-4d2b-bf67-fa613a28d7be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133716, 2813, 244, 5, 28, "Input",ExpressionUUID->"ffca5862-9fec-4697-913b-03e7b33368f7"],
Cell[133963, 2820, 26103, 443, 381, "Output",ExpressionUUID->"89d1783b-2979-4735-a682-24e122e25da3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160103, 3268, 423, 11, 28, "Input",ExpressionUUID->"0260ac1c-0530-4df4-9537-c5200c5c6fe9"],
Cell[160529, 3281, 323, 7, 32, "Output",ExpressionUUID->"383876a3-1819-4092-b0c3-83f263048563"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160889, 3293, 427, 11, 28, "Input",ExpressionUUID->"4ecda3cc-86c4-4682-93a0-ab5bd72a90a8"],
Cell[161319, 3306, 326, 8, 32, "Output",ExpressionUUID->"384d09a4-4f7a-47e3-9bde-ddf7b86ae9f0"]
}, Open  ]],
Cell[161660, 3317, 427, 11, 28, "Input",ExpressionUUID->"3dfc7188-a8d6-4bc8-81c4-98ad2de3614a"],
Cell[CellGroupData[{
Cell[162112, 3332, 377, 9, 28, "Input",ExpressionUUID->"98500ee8-7e30-4c0f-9acb-d7284302f029"],
Cell[162492, 3343, 192, 3, 32, "Output",ExpressionUUID->"482280a6-2246-4b8a-8206-bd6c4dfa986c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162721, 3351, 392, 9, 28, "Input",ExpressionUUID->"bc169775-8cb8-415a-a4fd-47c69bc096ff"],
Cell[163116, 3362, 194, 3, 32, "Output",ExpressionUUID->"905a217c-6a58-4e11-89c4-7b320139ebde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163347, 3370, 1107, 31, 107, "Input",ExpressionUUID->"9bdb0874-bcbd-4f6b-93dd-e9d8067ef12d"],
Cell[164457, 3403, 19455, 357, 64, "Output",ExpressionUUID->"a5ec9b78-de27-415b-b085-fbe36bee6c84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183949, 3765, 957, 27, 49, "Input",ExpressionUUID->"215ab33b-2b41-4873-9d75-c3bb43f6de73"],
Cell[184909, 3794, 6898, 126, 381, "Output",ExpressionUUID->"0e6e2c60-0bad-4b4a-9f60-51f5c518551f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191844, 3925, 1159, 32, 107, "Input",ExpressionUUID->"d2dbb4f0-6258-4977-9b0c-f1554383ec35"],
Cell[193006, 3959, 15568, 290, 64, "Output",ExpressionUUID->"99b1c516-5967-463d-94fc-b2ac0ee175d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208611, 4254, 959, 27, 68, "Input",ExpressionUUID->"d6669535-973a-44dd-8420-2758de4cd932"],
Cell[209573, 4283, 10412, 184, 381, "Output",ExpressionUUID->"f8b1ad10-abc5-4eb3-b583-d9bed70bdb00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220022, 4472, 231, 5, 28, "Input",ExpressionUUID->"6ef4cfde-4eeb-49a0-a156-c7694ef04653"],
Cell[220256, 4479, 16230, 280, 381, "Output",ExpressionUUID->"8a0ddfe0-c3df-4fb4-806a-950207a04f9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236523, 4764, 1170, 32, 107, "Input",ExpressionUUID->"7521a30f-56f7-42b4-b01b-1828e24bdfeb"],
Cell[237696, 4798, 18492, 340, 64, "Output",ExpressionUUID->"c4801df8-f3cf-4a7c-8766-08e071955351"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256225, 5143, 1224, 32, 88, "Input",ExpressionUUID->"db758129-2da0-4f41-a3b4-3b17a5e62201"],
Cell[257452, 5177, 19547, 335, 356, "Output",ExpressionUUID->"952da385-2abb-4d10-a99c-b4332a404d06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277036, 5517, 209, 4, 28, "Input",ExpressionUUID->"191c80a4-6ec4-4bfa-a2d8-ef0c026f0071"],
Cell[277248, 5523, 8353, 150, 356, "Output",ExpressionUUID->"272993d0-1700-4bc4-9368-772b607bb854"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285638, 5678, 209, 4, 28, "Input",ExpressionUUID->"c7ed1d56-2079-4d1c-9e66-c9d715971050"],
Cell[285850, 5684, 13172, 229, 356, "Output",ExpressionUUID->"82f1b8b2-c9f2-477d-aca4-2b66fe9397c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299059, 5918, 246, 5, 28, "Input",ExpressionUUID->"2cc54440-fa7d-4b00-8f57-de8e6220b639"],
Cell[299308, 5925, 38901, 655, 356, "Output",ExpressionUUID->"2c062d04-640f-41fa-81cf-bd7aa3063cf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338246, 6585, 1053, 29, 68, "Input",ExpressionUUID->"e991d250-520d-4acf-b117-56bf9f14f196"],
Cell[339302, 6616, 14293, 269, 64, "Output",ExpressionUUID->"1533f6c1-1b7d-4e68-a0bc-4bedbf7d6cb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353632, 6890, 1166, 32, 68, "Input",ExpressionUUID->"34e17a2e-f5a4-4868-a99a-1e4ca6678b76"],
Cell[354801, 6924, 4104, 81, 360, "Output",ExpressionUUID->"78a7716d-e7f3-4064-9c7a-fa8b4cf95c2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358942, 7010, 995, 28, 68, "Input",ExpressionUUID->"5f4d0ba3-8eb8-4f40-b97c-ee7985bf7b06"],
Cell[359940, 7040, 15614, 292, 64, "Output",ExpressionUUID->"ac72fbd7-59b6-4414-b746-0767f0861be7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375591, 7337, 1115, 31, 68, "Input",ExpressionUUID->"799ed6c9-70b3-47f3-9e14-06c67b799943"],
Cell[376709, 7370, 3512, 71, 360, "Output",ExpressionUUID->"c2934770-c216-43f7-b9b8-d65241b8a5e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380258, 7446, 235, 5, 28, "Input",ExpressionUUID->"0fe6d020-97f4-4126-a879-5837dc9c26f3"],
Cell[380496, 7453, 6407, 121, 360, "Output",ExpressionUUID->"1c761879-89fe-4cf9-a297-a9323733d851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386940, 7579, 1373, 39, 49, "Input",ExpressionUUID->"bbcac246-34a8-452e-a310-ded283edcba0"],
Cell[388316, 7620, 21347, 379, 371, "Output",ExpressionUUID->"71dc32dd-5942-40e5-ab51-143c93ee036e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409700, 8004, 1238, 37, 49, "Input",ExpressionUUID->"f1ae921e-7c3c-452e-8b40-e5dcfb813b6d"],
Cell[410941, 8043, 21652, 383, 371, "Output",ExpressionUUID->"eb69225f-4e54-4a1f-981b-9c28e723c2b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432630, 8431, 1288, 36, 49, "Input",ExpressionUUID->"6b71e07b-effb-42c9-9924-b703b1f00f1d"],
Cell[433921, 8469, 22438, 394, 371, "Output",ExpressionUUID->"e85a9bd4-2dae-4340-98d9-f5ffe7b4b085"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456396, 8868, 1174, 35, 49, "Input",ExpressionUUID->"90162e05-dfa2-4814-b85d-8e49452109d7"],
Cell[457573, 8905, 21760, 383, 371, "Output",ExpressionUUID->"46f1fe86-33f5-40f3-b872-e1695183e1a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479370, 9293, 305, 6, 28, "Input",ExpressionUUID->"e89694c4-daad-484e-b548-a2fc89e04eaf"],
Cell[479678, 9301, 113888, 1934, 371, 83682, 1438, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"a2b8aacf-9b0e-4b44-afec-856ae736ec5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593603, 11240, 491, 11, 28, "Input",ExpressionUUID->"b54d72b4-768c-4640-bd63-3426cabda9e1"],
Cell[594097, 11253, 919, 24, 102, "Output",ExpressionUUID->"186250f6-bf18-4411-be76-f7f22751c8a0"]
}, Open  ]],
Cell[595031, 11280, 535, 13, 28, "Input",ExpressionUUID->"c1b66029-04b4-4193-8e22-caa6a4f01f6d"],
Cell[CellGroupData[{
Cell[595591, 11297, 305, 7, 28, "Input",ExpressionUUID->"1bab225a-42a7-495e-b0b1-0d7799820532"],
Cell[595899, 11306, 302, 6, 32, "Output",ExpressionUUID->"a0b341d1-be2f-4084-bcf8-88e622effe5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596238, 11317, 218, 4, 28, "Input",ExpressionUUID->"0535bb0d-e6fe-4a2c-9afc-c981959ffde5"],
Cell[596459, 11323, 188, 4, 32, "Output",ExpressionUUID->"60e9e3c2-dafa-4e09-88e3-49f928e3fbd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596684, 11332, 234, 5, 28, "Input",ExpressionUUID->"f5166c52-0964-487f-b073-e16a6eccdd23"],
Cell[596921, 11339, 182, 4, 32, "Output",ExpressionUUID->"7c9647e5-c31f-4326-972a-a6f1a33cef24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597140, 11348, 383, 9, 28, "Input",ExpressionUUID->"f889196e-cd15-45a6-825a-9e2695a2bbef"],
Cell[597526, 11359, 739, 20, 53, "Output",ExpressionUUID->"bbd99d14-bc73-4c27-b2c3-b8d0c4a42ff7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598302, 11384, 328, 7, 28, "Input",ExpressionUUID->"243d822e-aad7-4409-b831-e2925bf987ca"],
Cell[598633, 11393, 267, 5, 32, "Output",ExpressionUUID->"c22c40e6-7e3d-4c31-a229-5c6f0cb202c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598937, 11403, 218, 4, 28, "Input",ExpressionUUID->"216da330-ce4c-4143-a742-d7d9245cfaf1"],
Cell[599158, 11409, 163, 3, 32, "Output",ExpressionUUID->"89376279-f601-4144-8359-1e41be1f9fa5"]
}, Open  ]]
}
]
*)



==> perturbedthimbles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    867792,      15175]
NotebookOptionsPosition[    862648,      15081]
NotebookOutlinePosition[    863071,      15097]
CellTagsIndexPosition[    863028,      15094]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"a1", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.2"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], ")"}], " ", "+", " ", 
         RowBox[{"0.1", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"I", " ", "y"}]}], ")"}], "^", "2"}], "/", "2"}]}], " ",
          "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", " ", "y"}]}], ")"}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.2"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3.1749385353975628`"}], "+", 
         RowBox[{"6.331144939802841`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "30"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "20"}], ",", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.922956572138323*^9, 3.922956751116615*^9}, {
  3.92295690228407*^9, 3.922956942033305*^9}, {3.9229569751883445`*^9, 
  3.9229570401699533`*^9}, {3.9229571100235157`*^9, 3.922957118952944*^9}, {
  3.9229571827865844`*^9, 3.9229571841930094`*^9}, {3.9229573964613504`*^9, 
  3.9229573982064047`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ef491769-be7d-4e60-916a-eb27ca4142b0"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxEXAlUjN0br7TvzUx7TbPUlJr2jbb3SSSSSBShRVHWCiG0SPtKRRRSaSFL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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131}], 
        LineBox[{132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 
         144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157,
          158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 
         171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184,
          185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 
         198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211,
          212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 
         225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238,
          239, 240, 241, 242, 243, 244, 245}], LineBox[CompressedData["
1:eJwV0VdDDgAAQNEvEpqKlIZKg0qUFg0tq2FFS1EaKBGihQah0nzvdzZIHA/n
8T7dtN6R5tdBgUBgky222WGXX/xmjz/s85eAIIgDHCSYQ4RwmCMcJZQwwokg
kiiOEU0MxzlBLCeJI55TJJBIEsmcJoVU0jhDOhlkksVZzpFNDrmcJ48LXCSf
Ai5RSBHFlFDKZa5QRjkVVHKVKqqpoZY6rnGdG9zkFvU00EgTt7nDXe5xn2Ye
8JAWWmmjnQ4e0UkXj3lCNz08pZc++hngGc95wSBDvGSYV/wfPcIb3vKOUd7z
gTHGmWCSKT7yic9MM8Msc3zhK/N84zs/WGCRJX6yzAqrrLHOBv8AMvY2BA==

         "]], LineBox[CompressedData["
1:eJwV0eWDDwYAgOHf6e7pMd3dDLMZFrpN7XR3boapYepw7k7cOd19C7Fh2qa7
uzs3MY8Pz/sPvNmCe9TrHhQIBHJJCFOZxnRCmUEY4UQwk1nMZg6RRDGXaOYx
nwUsZBGLWcJSlrGcFaxkFatZw1rWsZ4NxPALv/Ibv7ORTWxmC3/wJ1vZxnb+
Ygc72cVu9rCXfeznb/7hAAc5xGGOcJRjHOcEJznFac5wlnOc5wIXucRlrnCV
a1znBje5xW3ucJd73OcBD3nEY57wlGc85wUv+Zf/eMVr3vCW/9/PixUIBBGL
2MQhLvGITwISkojEJCEpyUhOClKSitSk4QPSko70ZCAjmcjMh2QhKx+Rjezk
ICe5yE0e8pKP/BSgIIUoTBGKUozilKAkpShNGcpSjvJU4GMqUonKfEIVPuUz
qvI51ahODb7gS77ia2pSi9rUoS71qE8DGtKIxjShKc34hua0oCWtaM23BNOG
trSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMggBvMd3zOEHxjKMIbzIyMY
yShGM4afGMs4xvMzE5jIJCYzhRCmMo3phDKDMMKJYCazmM0cIoliLtHMYz4L
WMgiFrOEpSxjOStYySpWs4a1rGM9G4jhHelEmuo=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANDfCkVWJRnZKtmJdAtH6ACcwpmy90j23kRZ2SszvPd9L+tb
fW1dSBAEDX4PDYJGm2y2xVbbbLfDTrvstsde++x3wB8O+tMhhx1x1DHHnXDS
KaedcdY5511w0SWXXXHVNX+57oa//eOmW267465/3XPfAw898tgTTz3z3Av/
eemV1954653/vffBICwIQgw1zHAjfGKkUUb71GfGGOtz44w3wUSTfOFLX5ns
a1N8Y6ppppvhWzPNMtscc80z3wLf+d4PFvrRIostsdQyy63wk5V+tspqv1jj
Vx8ByJNI3A==
         "]], LineBox[CompressedData["
1:eJwNw4dWjgEAANDP6Ul6jwohW/ntFcooo9A0yi6UBkooIzurokKpyMoWsldL
w0N07zk3PCE1lDImCII6I8KCINIoxzrO8UY7wYlOMsbJTnGq05zuDGc6y1jj
nG3IOc51nvNd4EIXudglLnWZ8S53hStNMNFVrnaNa00y2XWud4MbTTHVTW52
i2mmm2GmWWa71W1ud4c55rrTXe52j3vd537zzPeABz1kgYUetshiSyz1iEc9
ZpnlHrfCE570lJVWedoznvWc1Z73ghe95GWveNUar3ndG970lrXWWe9t79hg
o03e9Z73bbbFB7baZrsPfWSHj33iU5/53E5f+NJXvvaNb33ne7v84Ec/2e1n
v/jVb373hz/95W//+Ncee+2z3wH/OeiQw47431G0h2rM
         "]], LineBox[CompressedData["
1:eJwNw4c2UAEAANAntFBKKdmUTYSMkpHKyiozDbLKTERKoY/wlWSUFKV7z7mp
QzOd0yFBEGy4GRoEW3532x133fOHP933lwf+9o+HHvnXfx4bhAVBiCcMNcxw
T3rK057xrBFGGuU5zxvtBS8a4yUvG+sVrxrnNeNNMNEkk00x1TTTve4NM8w0
y2xzzDXPfAu8aaFF3rLYEku9bZnlVljpHe9a5T2rrbHWOu9b7wMf+sgGG22y
2RYf22qb7XbY6ROf2mW3PfbaZ7/PHPC5L3zpKwcd8rXDjjjqmOO+8a0TTjrl
tDPO+s453zvvgh9cdMmPLvvJz674xa+uuua63/wPATg4nA==
         "]], LineBox[CompressedData["
1:eJwNw3c6EHAAANAfcRBXcoQOwBX8ISN7r4oQouy9SqKQWdkZyVaprOz3vu/F
PIyPjYsIISSYGBXCI5NMNsVUH5tmuhlmmmW2OeaaZ74FFlpksSWWWuYTn/rM
cit8bqVVVvvCGmut86X1NvjK1zbaZLMtttpmux122mW3PfbaZ78DDvrGtw75
zmHfO+KoH/zomONO+MlJp5x2xlnn/OwXvzrvgosuueyKq35zzXU33PS7W/5w
2x133XPfAw898qe//O2xf/zrP0889cxzL/zvpVdee+Otd4boECKM9IH3NNdh
+A==
         "]], LineBox[CompressedData["
1:eJwNwwczkAEAANCvO4SQmVlmNlFm9iZ7K0Qke4Sy9/zZ3rt72Uu7YzuvgiB4
MCQ0CEIN87XhRhjpG6OMNsa3xhpnvAkmmuQ7k00x1TTTzfC9H8w0y2xzzDXP
j+ZbYKFFFltiqWWW+8kKK/3sF6ustsZa66z3qw022mSzLbbaZrsddtpltz32
2uc3+x1w0CGHHXHUMcedcNIpp53xuz+cdc55f7rgor9cctnfrvjHVddcd8NN
t9x2x133/Ou+Bx76z/8eeeyJp5557oWXXnntjbfeee+Djz757AuFeykw
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.19866933079506124`", "\[VeryThinSpace]"}], "-", 
                 RowBox[{"0.9800665778412416`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.05`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         "4.369455473600542`"}]],
      Annotation[#, 
       Im[Complex[
          0.19866933079506124`, -0.9800665778412416] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.05 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == 4.369455473600542, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-30, 10}, {-20, 30}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9229569866284356`*^9, 3.9229570406588135`*^9}, 
   3.9229571193694153`*^9, 3.9229571846767225`*^9, 3.922957398827895*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"32571cf6-bd00-4bd9-9bb9-8874aba19071"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wpp", "[", "z_", "]"}], " ", ":=", " ", 
  RowBox[{"z", "+", 
   RowBox[{"0.025", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "/", "2"}], ")"}]}], " ", "-", " ", 
   RowBox[{"Exp", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922956761866349*^9, 3.9229567628563395`*^9}, {
  3.9229568086161675`*^9, 3.9229568264671907`*^9}, {3.922957056433756*^9, 
  3.922957056741539*^9}, {3.923041946509574*^9, 3.9230419476594963`*^9}, {
  3.923042546988029*^9, 3.9230425473004584`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"775d690e-0232-4be0-8d08-2bbdc14af4b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Wpp", "[", "z", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"2", "Pi", " ", "I"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9229568297191114`*^9, 3.922956848509326*^9}, {
  3.9230419791013517`*^9, 3.9230419829484243`*^9}, {3.923042550674445*^9, 
  3.923042555081951*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0976903d-3eb3-4b68-8f3e-f147a78e7fb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"0.013126299153661668`", "\[VeryThinSpace]", "+", 
    RowBox[{"6.442832986916607`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9229568488781414`*^9, 3.9229570603451996`*^9, 3.9230419505344563`*^9, 
   3.9230419838472123`*^9, {3.9230425525042553`*^9, 3.9230425553473034`*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"9b4b1b30-1d8e-4a71-9aa6-391de23fb254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wpp", "[", 
  RowBox[{"0.013126299153661668`", "\[VeryThinSpace]", "+", 
   RowBox[{"6.442832986916607`", " ", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9229568557323823`*^9, 3.922956872320447*^9}, {
   3.9229570745326986`*^9, 3.92295707765788*^9}, {3.923041962141805*^9, 
   3.923041967781126*^9}, 3.9230425812419796`*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"7fbd323f-9671-4740-bbf0-7667a128813e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.506075915794821`"}], "+", 
  RowBox[{"6.2838764260732765`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9229568727287607`*^9, 3.9229570795688877`*^9, 
  3.9230419703732157`*^9, 3.9230425837345657`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"5414d3c6-019f-4503-b4ba-efd85564d7ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Arg", "[", 
  RowBox[{
   RowBox[{"Wpp", "[", 
    RowBox[{"0.05414029576097826`", "\[VeryThinSpace]", "+", 
     RowBox[{"6.601182442356861`", " ", "\[ImaginaryI]"}]}], "]"}], "-", 
   RowBox[{"Wpp", "[", 
    RowBox[{"0.18597669413421072`", "\[VeryThinSpace]", "-", 
     RowBox[{"13.143534206803404`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.92304199245889*^9, 3.9230420235958686`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"dc247c8a-c0a5-48fe-b985-b8a88bb1ecd4"],

Cell[BoxData["1.4080277318822743`"], "Output",
 CellChangeTimes->{3.9229570939322643`*^9, 3.923042024185548*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"5663c87f-31eb-4466-ae72-010019a9bfe4"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9229567247827454`*^9, 
  3.922956725562094*^9}},ExpressionUUID->"f20e5b6d-0138-48b2-b2f3-\
f4ae255c2c8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a2", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.2"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], ")"}], " ", "+", " ", 
         RowBox[{"0.1", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"I", " ", "y"}]}], ")"}], "^", "2"}], "/", "2"}]}], " ",
          "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", " ", "y"}]}], ")"}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.2"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3.1749385353975628`"}], "-", 
         RowBox[{"6.331144939802841`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "30"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "20"}], ",", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9229573770779943`*^9, 3.922957404568372*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"72f68a73-4861-46d9-ad37-bb882ab41f24"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMewc81d//v73nvdY1rmuLa5VQ0fslkZRKlFIfDZXQUsoooaRSVmnZGaEU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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114}], 
        LineBox[CompressedData["
1:eJwt0tcikAEAQOEfCfESvVKP4AG4SEoaRlPREJGyR0NGWS0tQlIklFVmlNCi
jPRduPjuz8XZHRu/Jy4kCIIr7CWBfSSynwMkcZBkDnGYIxwlhVTSSOcYxznB
SU5xmgzOcJZMsjjHeS5wkWwukUMul8kjf7uvgKtco5AiiimhlDLKqaCSKq5z
g5vcoprb1FBLHfXc4S4NNNJEMy3c4z4PeMgjWnnME57yjOe00c4LOuiki5d0
84oeXvOGXvp4Sz/vGGCQId7zgWFGGGWMcT7yiQkmmWKaGWb5zBzzfOErC3xj
kSWW+c4PfvKL36ywyh/+ssY6G2zyjy0C84QQShg7CGcnEUQSxS6iieE/KWNo
jg==
         "]], LineBox[CompressedData["
1:eJwl0VV4FgQAheF/o2t0bGOD0Z0iIYLSSHd3qzjaJgQppUO6u7u7u0vpDgUk
FEl5ebh4v7tzdaJaRtf8KigQCIRKIkJITBKSkozkpCAlqUhNmqD3mzDCSUsE
kaQjPVFkICOZyEwWspKN7OQgJ7nITR7yko/8FKAgH1CIDylMEYpSjI8ozseU
oCSf8CmlKE0ZylKO8lSgIp9RicpUoSrVqE4NalKL2tShLvWoTwMa0ojGNKEp
zWhOC1rSita0oS3taE8HPucLvqQj786IphOd6UJXutGdHnzNN3zLd3zPD/xI
T3rRmz78RF/68TP9GcBABjGYX/iVIQxlGMMZwUhGMZoxjOU3xjGeCUxkEpOZ
wlSmMZ0ZzGQWs5nDXOYxnwUsZBGLWcJSlrGcFaxkFatZw1rWsZ4NbGQTm9nC
VraxnR3sZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQUpznDWc7xO39wngtc5BKX
ucJVrnGdG9zkFre5w13u8Sd/cZ8HPORvHvGYJzzlH/7lGf/xnBe85BWvecP/
BIIDgSCCiUFMYhGbOMQlHvFJQEISEUJikpCUZCQnBSlJRWrSEEoY4aQlgkjS
kZ4oMpCRTGTmLRQdhP4=
         "]], LineBox[CompressedData["
1:eJwNw+dajgEAANBXd9KfdkRDkoYR7foqSURlhUp7CqFlZKWNVEZKSgtdnHOe
54TXNYeaDgRBMGlEWBBEGmW0McYaZ7wHPWSChz1iokkmm+JRUz1mmsdN94QZ
Zppltic95WnPmONZz5lrnvkWWGiRxZZYasgyy63wvJVesMqLVnvJy9Z4xavW
Wme917zuDW96ywZve8e7Ntpks/dssdU22+2w0y677bHXPvu974APfOgjB33s
E5865LAjjjrmM5/7wpeO+8rXvvGt75zwvZNOOe2Ms8457wc/+skFP7vokst+
8avf/O6KP1x1zZ+u+8sNN/3tltvuuOuef/zrP/f9D4pvRiA=
         "]], LineBox[CompressedData["
1:eJwNw+c2kAEAANAPRVQipZA9SiUlo2yy/fMIHkCP0hOVVaGsEArJTCiUGeHe
c256+8u2jpAgCF75OjQI3thpl9322Otb3/nePvsd8IMfHXTIYUcc9ZNjjjvh
ZyedctovfnXGWef85rzfXXDRJZddcdUfrvnTdTfc9Je/3XLbHf/411333PfA
Q4/857En/vfUM4OwIAgx1DAveNFwI7xkpFFe9opXjfaaMcZ63ThveNN4b3nb
BBNN8o7JpphqmulmmGmW2eZ413vmet8HPjTPR+b72CcW+NRCiyy2xGc+t9Qy
y62w0iqrrbHWF9ZZb4ONNtlsi62eA2KySOk=
         "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANDP8SS9jyglK5ll/2gpK0T2zmhoyUqEolJZKZTMUFTP0r3n
3BNpBdGhsCAIuowID4KTRhrlKU8b7RnPGuM5Y40z3gQTPW+SF0w2xVTTTDfD
i14y0yyzzTHXPPMNWWChRV72ile95nWLveFNSyy1zHIrvGWlVVZ72xprvWOd
9TbYaJPNtthqm+122GmXd+22x177vOd9H/jQfh/52Cc+9ZkDPnfQIYcdcdQX
jvnScSd85aRTTvvaN84461vf+d45P/jRT8674KJLLvvZFb/41VXXXPeb393w
h5tuue2Ou+75030PPPSXvz3y2D/+9Z//ARZ2WY8=
         "]], LineBox[CompressedData["
1:eJwNwwdbDGAAAODv3BkhQtmjy97JVkL25spM0dnrDqUlmdl+i59k7xINEcX7
Ps8bT6YTqUgI4YUvoyG88rVvfOs73/vBj37ys1/8aqttfrPd7/6ww0677Pan
Pf7yt73+8a999vvPEAsh4gCjxhzoIAc7xAyHOszhZjrCkWY5ytGOMdscxzrO
8U5wopOc7BSnOs1c4+Y53RnOdJazneNc5znfBS50kYvNd4kFLnWZy13hSle5
2jUWWuRai13nejdY4kY3udktbnWb293hTne52z3udZ/7TVhqmQc86CEPe8Sj
lnvMCis97gmrTHrSU572jGc953kveNFLXjZl2ite9ZrV1njdWuust8FGb9jk
TZu95W3veNd73rfFBz70kY994lOf+dz/i+dK6A==
         "]], LineBox[CompressedData["
1:eJwNw+c6lgEAAND3sxXZ/XdLXUIXUNfhT9kjGmZCtrK3jERRZvbWsFuiznme
k373/p17oSAIMnwQEQQPzTTLbHPMNc98Cyy0yEcWW+Jjn/jUZ5ZaZrkVVlrl
c6t9YY211vnSehtstMlmW2y1zVe+tt0OO+2y2x577bPfAQcdctgR3zjqmONO
+NZJ3znltO/94IyzfvSTc8674KJLLvvZFVddc90NN91y2x133XPfAw/94le/
+d0jjz3x1DPPvfCHP/3lb/946V+vvPafQWQQhAwz3AgjjTLaGGO94U3jjPeW
CSaaZLIppprmbf8D+/hd2g==
         "]], LineBox[CompressedData["
1:eJwNw1VSAlAAAMDnB2dAMbG7WwG7A0EFxQQ7wES9vbszGy9WMuWaEELJaCSE
WuuMWW+DjTbZbItxW22z3Q477bLbHnvts98BBx1y2BFHHXPcCSedctoZZ51z
3oRJUy646JLLrrjqmutuuOmW2+646577pj0wY9ZDjzw2Z94TTy145rkXXnrl
tUVL3njrnfc++OiTz774atmKb7774adfflv1x1///AeizR/e
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.19866933079506124`", "\[VeryThinSpace]"}], "+", 
                 RowBox[{"0.9800665778412416`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.05`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{"-", "4.369455473600542`"}]}]],
      Annotation[#, 
       Im[Complex[
          0.19866933079506124`, 0.9800665778412416] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.05 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -4.369455473600542, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-30, 10}, {-20, 30}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.922957387979288*^9, 3.922957405576047*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"fa4e47ba-c862-4fae-8a9b-7f519f8ebba4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"a1", ",", "a2"}], "]"}]], "Input",
 CellChangeTimes->{{3.922957408841964*^9, 3.922957414501987*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"77a7d244-b1d6-4447-979b-7f389132d2e4"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxEXAlUjN0br7TvzUx7TbPUlJr2jbb3SSSSSBShRVHWCiG0SPtKRRRSaSFL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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131}], 
         LineBox[{132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 
          144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 
          157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
          183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 
          196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 
          209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 
          222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 
          235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245}], 
         LineBox[CompressedData["
1:eJwV0VdDDgAAQNEvEpqKlIZKg0qUFg0tq2FFS1EaKBGihQah0nzvdzZIHA/n
8T7dtN6R5tdBgUBgky222WGXX/xmjz/s85eAIIgDHCSYQ4RwmCMcJZQwwokg
kiiOEU0MxzlBLCeJI55TJJBIEsmcJoVU0jhDOhlkksVZzpFNDrmcJ48LXCSf
Ai5RSBHFlFDKZa5QRjkVVHKVKqqpoZY6rnGdG9zkFvU00EgTt7nDXe5xn2Ye
8JAWWmmjnQ4e0UkXj3lCNz08pZc++hngGc95wSBDvGSYV/wfPcIb3vKOUd7z
gTHGmWCSKT7yic9MM8Msc3zhK/N84zs/WGCRJX6yzAqrrLHOBv8AMvY2BA==

          "]], LineBox[CompressedData["
1:eJwV0eWDDwYAgOHf6e7pMd3dDLMZFrpN7XR3boapYepw7k7cOd19C7Fh2qa7
uzs3MY8Pz/sPvNmCe9TrHhQIBHJJCFOZxnRCmUEY4UQwk1nMZg6RRDGXaOYx
nwUsZBGLWcJSlrGcFaxkFatZw1rWsZ4NxPALv/Ibv7ORTWxmC3/wJ1vZxnb+
Ygc72cVu9rCXfeznb/7hAAc5xGGOcJRjHOcEJznFac5wlnOc5wIXucRlrnCV
a1znBje5xW3ucJd73OcBD3nEY57wlGc85wUv+Zf/eMVr3vCW/9/PixUIBBGL
2MQhLvGITwISkojEJCEpyUhOClKSitSk4QPSko70ZCAjmcjMh2QhKx+Rjezk
ICe5yE0e8pKP/BSgIIUoTBGKUozilKAkpShNGcpSjvJU4GMqUonKfEIVPuUz
qvI51ahODb7gS77ia2pSi9rUoS71qE8DGtKIxjShKc34hua0oCWtaM23BNOG
trSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMggBvMd3zOEHxjKMIbzIyMY
yShGM4afGMs4xvMzE5jIJCYzhRCmMo3phDKDMMKJYCazmM0cIoliLtHMYz4L
WMgiFrOEpSxjOStYySpWs4a1rGM9G4jhHelEmuo=
          "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANDfCkVWJRnZKtmJdAtH6ACcwpmy90j23kRZ2SszvPd9L+tb
fW1dSBAEDX4PDYJGm2y2xVbbbLfDTrvstsde++x3wB8O+tMhhx1x1DHHnXDS
KaedcdY5511w0SWXXXHVNX+57oa//eOmW267465/3XPfAw898tgTTz3z3Av/
eemV1954653/vffBICwIQgw1zHAjfGKkUUb71GfGGOtz44w3wUSTfOFLX5ns
a1N8Y6ppppvhWzPNMtscc80z3wLf+d4PFvrRIostsdQyy63wk5V+tspqv1jj
Vx8ByJNI3A==
          "]], LineBox[CompressedData["
1:eJwNw4dWjgEAANDP6Ul6jwohW/ntFcooo9A0yi6UBkooIzurokKpyMoWsldL
w0N07zk3PCE1lDImCII6I8KCINIoxzrO8UY7wYlOMsbJTnGq05zuDGc6y1jj
nG3IOc51nvNd4EIXudglLnWZ8S53hStNMNFVrnaNa00y2XWud4MbTTHVTW52
i2mmm2GmWWa71W1ud4c55rrTXe52j3vd537zzPeABz1kgYUetshiSyz1iEc9
ZpnlHrfCE570lJVWedoznvWc1Z73ghe95GWveNUar3ndG970lrXWWe9t79hg
o03e9Z73bbbFB7baZrsPfWSHj33iU5/53E5f+NJXvvaNb33ne7v84Ec/2e1n
v/jVb373hz/95W//+Ncee+2z3wH/OeiQw47431G0h2rM
          "]], LineBox[CompressedData["
1:eJwNw4c2UAEAANAntFBKKdmUTYSMkpHKyiozDbLKTERKoY/wlWSUFKV7z7mp
QzOd0yFBEGy4GRoEW3532x133fOHP933lwf+9o+HHvnXfx4bhAVBiCcMNcxw
T3rK057xrBFGGuU5zxvtBS8a4yUvG+sVrxrnNeNNMNEkk00x1TTTve4NM8w0
y2xzzDXPfAu8aaFF3rLYEku9bZnlVljpHe9a5T2rrbHWOu9b7wMf+sgGG22y
2RYf22qb7XbY6ROf2mW3PfbaZ7/PHPC5L3zpKwcd8rXDjjjqmOO+8a0TTjrl
tDPO+s453zvvgh9cdMmPLvvJz674xa+uuua63/wPATg4nA==
          "]], LineBox[CompressedData["
1:eJwNw3c6EHAAANAfcRBXcoQOwBX8ISN7r4oQouy9SqKQWdkZyVaprOz3vu/F
PIyPjYsIISSYGBXCI5NMNsVUH5tmuhlmmmW2OeaaZ74FFlpksSWWWuYTn/rM
cit8bqVVVvvCGmut86X1NvjK1zbaZLMtttpmux122mW3PfbaZ78DDvrGtw75
zmHfO+KoH/zomONO+MlJp5x2xlnn/OwXvzrvgosuueyKq35zzXU33PS7W/5w
2x133XPfAw898qe//O2xf/zrP0889cxzL/zvpVdee+Otd4boECKM9IH3NNdh
+A==
          "]], LineBox[CompressedData["
1:eJwNwwczkAEAANCvO4SQmVlmNlFm9iZ7K0Qke4Sy9/zZ3rt72Uu7YzuvgiB4
MCQ0CEIN87XhRhjpG6OMNsa3xhpnvAkmmuQ7k00x1TTTzfC9H8w0y2xzzDXP
j+ZbYKFFFltiqWWW+8kKK/3sF6ustsZa66z3qw022mSzLbbaZrsddtpltz32
2uc3+x1w0CGHHXHUMcedcNIpp53xuz+cdc55f7rgor9cctnfrvjHVddcd8NN
t9x2x133/Ou+Bx76z/8eeeyJp5557oWXXnntjbfeee+Djz757AuFeykw
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.19866933079506124`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9800665778412416`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.05`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "4.369455473600542`"}]],
       Annotation[#, 
        Im[Complex[
           0.19866933079506124`, -0.9800665778412416] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.05 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 4.369455473600542, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxMewc81d//v73nvdY1rmuLa5VQ0fslkZRKlFIfDZXQUsoooaRSVmnZGaEU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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114}], 
         LineBox[CompressedData["
1:eJwt0tcikAEAQOEfCfESvVKP4AG4SEoaRlPREJGyR0NGWS0tQlIklFVmlNCi
jPRduPjuz8XZHRu/Jy4kCIIr7CWBfSSynwMkcZBkDnGYIxwlhVTSSOcYxznB
SU5xmgzOcJZMsjjHeS5wkWwukUMul8kjf7uvgKtco5AiiimhlDLKqaCSKq5z
g5vcoprb1FBLHfXc4S4NNNJEMy3c4z4PeMgjWnnME57yjOe00c4LOuiki5d0
84oeXvOGXvp4Sz/vGGCQId7zgWFGGGWMcT7yiQkmmWKaGWb5zBzzfOErC3xj
kSWW+c4PfvKL36ywyh/+ssY6G2zyjy0C84QQShg7CGcnEUQSxS6iieE/KWNo
jg==
          "]], LineBox[CompressedData["
1:eJwl0VV4FgQAheF/o2t0bGOD0Z0iIYLSSHd3qzjaJgQppUO6u7u7u0vpDgUk
FEl5ebh4v7tzdaJaRtf8KigQCIRKIkJITBKSkozkpCAlqUhNmqD3mzDCSUsE
kaQjPVFkICOZyEwWspKN7OQgJ7nITR7yko/8FKAgH1CIDylMEYpSjI8ozseU
oCSf8CmlKE0ZylKO8lSgIp9RicpUoSrVqE4NalKL2tShLvWoTwMa0ojGNKEp
zWhOC1rSita0oS3taE8HPucLvqQj786IphOd6UJXutGdHnzNN3zLd3zPD/xI
T3rRmz78RF/68TP9GcBABjGYX/iVIQxlGMMZwUhGMZoxjOU3xjGeCUxkEpOZ
wlSmMZ0ZzGQWs5nDXOYxnwUsZBGLWcJSlrGcFaxkFatZw1rWsZ4NbGQTm9nC
VraxnR3sZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQUpznDWc7xO39wngtc5BKX
ucJVrnGdG9zkFre5w13u8Sd/cZ8HPORvHvGYJzzlH/7lGf/xnBe85BWvecP/
BIIDgSCCiUFMYhGbOMQlHvFJQEISEUJikpCUZCQnBSlJRWrSEEoY4aQlgkjS
kZ4oMpCRTGTmLRQdhP4=
          "]], LineBox[CompressedData["
1:eJwNw+dajgEAANBXd9KfdkRDkoYR7foqSURlhUp7CqFlZKWNVEZKSgtdnHOe
54TXNYeaDgRBMGlEWBBEGmW0McYaZ7wHPWSChz1iokkmm+JRUz1mmsdN94QZ
Zppltic95WnPmONZz5lrnvkWWGiRxZZYasgyy63wvJVesMqLVnvJy9Z4xavW
Wme917zuDW96ywZve8e7Ntpks/dssdU22+2w0y677bHXPvu974APfOgjB33s
E5865LAjjjrmM5/7wpeO+8rXvvGt75zwvZNOOe2Ms8457wc/+skFP7vokst+
8avf/O6KP1x1zZ+u+8sNN/3tltvuuOuef/zrP/f9D4pvRiA=
          "]], LineBox[CompressedData["
1:eJwNw+c2kAEAANAPRVQipZA9SiUlo2yy/fMIHkCP0hOVVaGsEArJTCiUGeHe
c256+8u2jpAgCF75OjQI3thpl9322Otb3/nePvsd8IMfHXTIYUcc9ZNjjjvh
ZyedctovfnXGWef85rzfXXDRJZddcdUfrvnTdTfc9Je/3XLbHf/411333PfA
Q4/857En/vfUM4OwIAgx1DAveNFwI7xkpFFe9opXjfaaMcZ63ThveNN4b3nb
BBNN8o7JpphqmulmmGmW2eZ413vmet8HPjTPR+b72CcW+NRCiyy2xGc+t9Qy
y62w0iqrrbHWF9ZZb4ONNtlsi62eA2KySOk=
          "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANDP8SS9jyglK5ll/2gpK0T2zmhoyUqEolJZKZTMUFTP0r3n
3BNpBdGhsCAIuowID4KTRhrlKU8b7RnPGuM5Y40z3gQTPW+SF0w2xVTTTDfD
i14y0yyzzTHXPPMNWWChRV72ile95nWLveFNSyy1zHIrvGWlVVZ72xprvWOd
9TbYaJPNtthqm+122GmXd+22x177vOd9H/jQfh/52Cc+9ZkDPnfQIYcdcdQX
jvnScSd85aRTTvvaN84461vf+d45P/jRT8674KJLLvvZFb/41VXXXPeb393w
h5tuue2Ou+75030PPPSXvz3y2D/+9Z//ARZ2WY8=
          "]], LineBox[CompressedData["
1:eJwNwwdbDGAAAODv3BkhQtmjy97JVkL25spM0dnrDqUlmdl+i59k7xINEcX7
Ps8bT6YTqUgI4YUvoyG88rVvfOs73/vBj37ys1/8aqttfrPd7/6ww0677Pan
Pf7yt73+8a999vvPEAsh4gCjxhzoIAc7xAyHOszhZjrCkWY5ytGOMdscxzrO
8U5wopOc7BSnOs1c4+Y53RnOdJazneNc5znfBS50kYvNd4kFLnWZy13hSle5
2jUWWuRai13nejdY4kY3udktbnWb293hTne52z3udZ/7TVhqmQc86CEPe8Sj
lnvMCis97gmrTHrSU572jGc953kveNFLXjZl2ite9ZrV1njdWuust8FGb9jk
TZu95W3veNd73rfFBz70kY994lOf+dz/i+dK6A==
          "]], LineBox[CompressedData["
1:eJwNw+c6lgEAAND3sxXZ/XdLXUIXUNfhT9kjGmZCtrK3jERRZvbWsFuiznme
k373/p17oSAIMnwQEQQPzTTLbHPMNc98Cyy0yEcWW+Jjn/jUZ5ZaZrkVVlrl
c6t9YY211vnSehtstMlmW2y1zVe+tt0OO+2y2x577bPfAQcdctgR3zjqmONO
+NZJ3znltO/94IyzfvSTc8674KJLLvvZFVddc90NN91y2x133XPfAw/94le/
+d0jjz3x1DPPvfCHP/3lb/946V+vvPafQWQQhAwz3AgjjTLaGGO94U3jjPeW
CSaaZLIppprmbf8D+/hd2g==
          "]], LineBox[CompressedData["
1:eJwNw1VSAlAAAMDnB2dAMbG7WwG7A0EFxQQ7wES9vbszGy9WMuWaEELJaCSE
WuuMWW+DjTbZbItxW22z3Q477bLbHnvts98BBx1y2BFHHXPcCSedctoZZ51z
3oRJUy646JLLrrjqmutuuOmW2+646577pj0wY9ZDjzw2Z94TTy145rkXXnrl
tUVL3njrnfc++OiTz774atmKb7774adfflv1x1///AeizR/e
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.19866933079506124`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9800665778412416`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.05`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "4.369455473600542`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.19866933079506124`, 0.9800665778412416] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.05 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -4.369455473600542, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-30, 10}, {-20, 30}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9229574147816486`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"88549dc9-7b02-4238-8248-c980e92a5160"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b1", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], ")"}], " ", "+", " ", 
         RowBox[{"0", "*", "0.1", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"I", " ", "y"}]}], ")"}], "^", "2"}], "/", "2"}]}], " ",
          "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", " ", "y"}]}], ")"}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "Pi", " ", "\[ImaginaryI]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "30"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "20"}], ",", "30"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9229583355994425`*^9, 3.922958356591467*^9}, {
  3.9229587563568525`*^9, 3.9229587632734423`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3ebe7fb1-381a-451e-b5f9-5f907a46476e"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxFnAk4lN0XwBn7OmMb22AWW/bsa3OUqKSUUNJCaEOkVUV7KYWolJKKSBFC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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125}], 
        LineBox[CompressedData["
1:eJwt0tciFgAAQOFfiB7DK3kED6A3IFsykr0lkZFRIdkrlFEI2aQkkkQI5bvo
4rs8dyci6nZkdFAgEEgnhljuEEc8CSSSRDIppHKXNO79bzPIJIv7ZPOAHHLJ
I58CCimimBJKKaOcCip5SBWPqOYxNdTyhDrqaaCRpzTRTAutPOM5L2ijnQ5e
0skruuimh1766GeAQYYYZoTXjDLGOG94ywSTTDHNO94zwyxzfGCeBRb5yBLL
rLDKGutssMkWn9jmM1/Y4Su7fGOPfb5zwA8O+ckRvzjmhN+ccsY5f7jgkiv+
8o+AIYK4QTAhhHKTMMK5xTX8gGM0
         "]], 
        LineBox[{266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 
         278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291,
          292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 
         305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318,
          319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331}], 
        LineBox[CompressedData["
1:eJwVzlc3FgAAgOHPT/F/mtIuotCkLdoDTZoqI5SKkJAGDSQpQiIp7b1FInKO
x8Vzznv5BkfGhcQGBQKBciaIiUxiMlOYSgjTCGU6M5jJLGYzh7nMYz5hhLOA
CCJZyCKiiCaGxSxhKctYzgrGh+JYySpWs4a1rGM98WwggUQ2sonNbGEr29jO
DnayiySSSWE3e9jLPvZzgFTSOMghDnOEoxwjneOc4CQZZJJFNqfIIZc8TnOG
fM5yjvMUUMgFiiimhIuUcokyyqngMpVc4SrXuE4V1dzgJre4TQ211HGHeu7S
wD0auc8DmmjmIS200sYj2nlMB508oYundPOM5/Twgpe84jVveMs73vOBj3zi
M1/4yje+84Of/KKX3/TRzx8G+MsgQ/xjmBH+M8oYBXx1eQ==
         "]], LineBox[CompressedData["
1:eJwVx2c3lgEAgOHHHlkhShGSRBmFUJEtZaQy2l5E4iWjQUVGokTn9HvL5cN1
zn0XhOYGwhFBEPzln/h/PJFBEEEkUUQTQyxxxJNAIidIIpkUUknjJOlkkMkp
ssjmNGfI4SznyCWP8+RTQCEXKOIixVyihMuUUsYVrlJOBZVUcY3rVFNDLTeo
o54GbnKL2zTSxB2aaaGVNtrpoJMu7tLNPe7TQy999POAAR7yiMcMMsQwIzzh
Kc94zgte8opRQowxzgSvmWSKN0zzlhlmCTPHPO9YYJEllnnPBz7yiRVW+cwX
vrLGOt/YYJMttvnODj/YZY+f/GKf3xxwyB+OAO19LsQ=
         "]], LineBox[CompressedData["
1:eJwNw3U6GHAAANAfpuYUrrQjOAD/O8Y000y3qeluFro7pzYx/d73vcSklE/J
ESGEVD9HhpBmuhlmmmW2Oeaa5xfzLbDQIostsdQyy/1qhZVWWW2NtdZZb4ON
Ntlsi61+s812O+y0y+9222OvffY74KBDDjviqGOOO+GkU04746xzzvvDn/7y
twsuuuSyK6665robbrrltjvuuue+Bx565LEnnnrmuX+88NIrr73xr/+89c57
H/zvo08+++Krb4aoECKMNMoPRhtjrHHG+9EE3wFIXFmX
         "]], LineBox[CompressedData["
1:eJwNw+c31QEAANCf01dEdhSPkJEdGUWZ2Z69ecoI75VUqOxCwr/s3nNuKBIL
R+OCIDg3/kEQJJjoQ5NM9pEppppmuhlmmuVjs83xiU/NNc+Q+Rb4zEKLLPa5
JZZaZrkvrLDSKqutsdY6X1pvg69stMlmW3ztG1tt863vbLfDTrvstsf39tpn
vwMOOuSwI4YddcxxJ5x0ymlnnHXOeRdcdMllI674wY+uuua6G35y0y23jRrz
s1/c8au7fvO7P9xz3wN/+svfHnrksSeeeua5f/zrhZde+c9r/3vjrXfeAxbR
K7o=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANDfVhkRiUQKB3IEB+AqqZAkSknILELRIBTRUEYhUolEoZT1
3ve9rPzCvIKQIAhKPRcWBEWe94IXLbbEUi9Z5mXLvWKFV620ymtet9ob3rTG
W9Z62zrrbfCOjTbZbIuttnnXe7bb4X077bLbBz60x14f+dgnPrXPfp854KBD
PveFw4740lHHfOVr3/jWcd/53gknnXLaD350xlnn/OS8C3520S9+9ZtLfnfZ
FX+46k/XXPeXv91w0y3/+Ndt//nfHXfdc98gPAhCDDXMcCOMNMpoD3nYI8YY
a5zxHjXBRI+ZZLLHTfGEqaZ50nRPmWGmp83yjGfNNsdcDwBcAl5k
         "]], LineBox[CompressedData["
1:eJwNw+dWiAEAANDPOV6kX7KzZ2SLjLJCRtmrlJVZVjJTiCibJCsrMqMkZSYR
Siiv4d5zbkhCUkxiuyAIyu3QPghC7WgnO9vFrnazu2H2sKe97G0f+9rP/g5w
oIMcbLhDHGqEwxzuCEc6ytGOcayRjnO8UU5wopOcbLQxTnGq05zuDGOd6Sxn
G+cc5zrP+cab4AIXusjFLnGpy1zuCle6ykSTXG2yKa5xretc7wZT3egmN7vF
rW4zzXS3u8Od7nK3Ge4x073uc78HPOghszxstjke8ajHzPW4J8zzpKfMt8DT
nvGs5zzvBS96ycsWesUir1rsNa97w5vessTb3vGu97xvqQ98aJmPfOwTn/rM
55b7wpdWWOkrq3xttW+ssda3vvO9H/zoJ+v8bL1fbPCr32z0uz/8aZPN/rLF
3/7xr622+c//xcBrQA==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.`", "\[VeryThinSpace]"}], "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{
           FractionBox["1", 
            SqrtBox["2"]], "+", 
           RowBox[{
             SqrtBox["2"], " ", "\[Pi]"}]}]}]],
      Annotation[#, Im[E^(Complex[0, 
             Rational[-1, 4]] Pi) (0. - 
          E^(HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y]) + HoldForm[$CellContext`x] + 
          Complex[0, 1] HoldForm[$CellContext`y])] == 
       2^Rational[-1, 2] + 2^Rational[1, 2] Pi, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-30, 10}, {-20, 30}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9229583574041457`*^9, 3.922958764430294*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"db595d0c-47be-478c-8013-97eb117b4284"]
}, Open  ]],

Cell["\<\
Let us first study the unperturbed intersection of thimbles. This is \
straightforward:\
\>", "Subitem",
 CellChangeTimes->{{3.9230360965589056`*^9, 
  3.9230361165303926`*^9}},ExpressionUUID->"6181c2b4-1700-473f-bfff-\
a3a5bc3820c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"unperturbed1", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], ")"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", " ", 
         RowBox[{"2", "Pi", " ", "I"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923036126752054*^9, 3.923036242039964*^9}, {
  3.92303667488284*^9, 3.923036682775242*^9}, {3.923042047598075*^9, 
  3.923042050052506*^9}, {3.9230423542295914`*^9, 3.9230423555310807`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3a95e05b-a800-4604-aa5a-fe0ce87f80bd"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMXHk8lN/3t6/ZZsbOjCFjGdolbc+xy5JIQmQpyRJJUpQiUtlKu60ikRai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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGDBqxGCM2kaXNIIKSCMISEnnaGlQUFq6Q0pauqQb6e5G
QpFOFQGVrn8fD/+5r+fl3KjoTjU6BgYEBGQWMTcWsYlDEHGJR3yCSUBCEpGY
JISQlGQkJwWhpCQVYaQmnDSkJR3pyUAEkUSRkUwxfchCVrKRnRzkJBe5+YA8
5CUf+SlAQQpRmA8pQlE+4mM+oRjFKcGnlKQUpSlDWcpRngp8RkUq8TmVqUJV
vqAa1alBTWrxJbWpQ13qUZ8GNKQRjWlCU5oRTXNa0JJWtKYNbfmKdrSnAx3p
RGe60JVufM03dKcH3/IdPelFb/rQl37053sGMJBBDGYIQxnGcEYwklGMZgxj
Gcd4fmACE5nEZKbwI1OZxnRmMJNZzOYn5jCXecxnAQtZxGKWsJRl/MxyVrCS
VaxmDWtZx3o2sJFNbGYLv7CVbWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQn
OcVpznCWc/zKeS5wkUv8xu9c5g+ucJVrXOcGN7nFbe5wl3vc50/+4m8e8A8P
ecRj/uU//ucJT3nGc17wkle85g1viRl/ILGITRyCiEs84hNMAhKSiMQkIYSk
JCM5KQglJakIIzXhpCEt6UhPBiKIJIqMZAp8/4/eAX5OhBg=
         "]], LineBox[CompressedData["
1:eJwl0Gl4DwQAx/H/SOlSSKjQyjZjzA7MzTY2djFzbHPM7s1mlqToRLl1OsvV
oft0XxXl6pC7HKWDUql0Jzo+Pb34fF//nl9wflXm6KBAIJAmIYQSRgvCaUkr
ImhNGyJpSxTRxBBLO9rTgTg60onOdKEr3ehOD3oSTwKJ9KI3SSTTh76kkBr0
/8Z0MuhHfzIZQBYDGcRghpBNDrkMZRjDGUEeI8mngEKKKKaEUsooZxQVVPLf
WVWMoZqbGMvNjOMWxnMrtzGBidzOHdzJXdzNPUxiMlO4l/uYyjSmM4OZzGI2
c7ifB3iQh3iYR5jLPOazgIUs4lEeYzFLWMoylvM4T/AkT7GCp3mGZ3mO53mB
F3mJl3mFV3mNlaxiNWtYyzrWs4GNbGIzr/MGb7KFrbzF22xjOzvYyS7e4V3e
43128wF72Ms+9nOAgxziQz7iMEc4yjE+5hOO8ymf8TlfcIKTfMlXnOJrvuFb
TvMd3/MDZ/iRn/iZX/iV3/idPzjLn5zjPH/xN/8QqBEIBFGDmlxALS7kImpz
MZdwKZdxOXW4giupSz3qcxUNuJqGNKIx13At19GEpjTjeoK5gRtpTgihhNGC
cFrSigha04ZI2hJFNDHE0o72dCCOjnSiM13oSje604OexJNAIr3oTRLJ9KEv
KaSSRjoZ9KM/mQwgi4EMYjBDyCaHXIYyjOGMII+R5FNAIUUUU0IpZZQzigoq
GU0VY6jmXzJomdA=
         "]], LineBox[CompressedData["
1:eJwNw4c2lQEAAOD/3ptovESv1CN4AM5pyEpCSzYl3SYZTVGppEHIjEQqkZKR
hJKWhu8759sWn7g9IRQEQdQd4SDY6S53m+Qek00x1TTT3WuG+8x0v1lmm+MB
D3rIwx4x16PmmW+BhRZZbImllnnM45Z7wgpPGvWUpz3jWc953kqrvGC1NdZa
50UvedkrXvWa9V63wUZveNNbNnnbO9612Xu2eN8HPvSRrbb52HY77PSJXXbb
Y6999vvUAQd95pDPHXbEF4760le+dsw3jjvhWyd953un/OC0M84650fn/eSC
n110yWW/+NUVv7nqd3/401/+ds0//vWf/w0iQRAybMQNxrjRWOPc5Ga3uNV1
wdtqNw==
         "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMBHN2wwYiPGNnJ0K4h0SqeEIEjHBiog0t1d0t2hSIeElHQ3
itIqKSgN3sddROvYejFxAoFAuFLECwRSkooggklNGkJISzrSk4FQwshIJjKT
hXCyEkEkUWQjOznISS5yE00e8pKP/BSgIIUoTBGKUozilOADPqQkpfiI0nxM
GcpSjvJUoCKVqEwVqlKN6nxCDWpSi9rUoS71qE8DGtKIxnxKE5rSjOZ8Rgta
8jmtaM0XtKEt7WhPBzrSic50oSsxxNKN7nzJV3xND3rSi2/ozbf0oS/96M8A
BjKIwQxhKMMYzghGMorRjGEs4xjPBCYyiclMYSrTmM4MvmMms5jNHOYyj/ks
YCGLWMwSlrKM5axgJatYzRrWso7v+YH1/MgGNrKJzWxhK9vYzg528hO72M0e
9vIz+9jPAQ5yiF84zBGOcozjnOAkpzjNGc5yjvNc4CKXuMwVrnKNX/mN6/zO
H9zgJre4zR3uco8/+Yu/uc8DHvKIxzzhH57yjH/5j+e84CWveM0b3vKO9wTi
BwJxiEs84pOAhCQiMUlISjKSk4KUpCKIYFKThhDSko70ZCCUMDKSicxkIZys
RBBJFNnITg5ykovcRJOH/wG+zohB
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAvu2W3drl12cZld9m2jWVv2dqysdrilm3btt3Sej/eC2ra
KbRjmEAgEKzg8IFAJjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4SiFKM4IZSg
JKUoTRnKUo7yVKAilahMFaoSSjWqU4Oa1KI2dahLPerTgIY0ojFNaEozmtOC
lrSiNW1oSzva04GOdKIzXehKN7rTg570ojd96Msv9KM/AxjIIAYzhKEMYzgj
GMkofuU3RjOGsYxjPBOYyCQmM4WpTGM6M5jJLGbzO38wh7nMYz4LWMgiFrOE
pSxjOStYySpW8ydrWMtf/M061rOBjWxiM//wL1vYyja2s4Od7GI3e9jLPvZz
gIMc4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOA
hzziMU94yjOe84KXvOI1b3jLO97zgY/8xyc+84WvfON/AhECgTCEJRzhiUBE
IhGZKEQlGtGJQUx+IBaxiUNc4hGfBCQkEYlJQlKSkZwfScFPBJGSVKQmDWlJ
R3oy8DMZCSYTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUpQlGKUZwQSlCSUpSm
DGUpR3kqUJFKVKYKVQmlGtWpQU1q8R3sspGr
         "]], LineBox[CompressedData["
1:eJwNxGeADgQAANDvcBeRCKUhoaIopbSotKk0jnJ7L24bd7jl9nCDOyOrJbMo
mkRK0VZEoYGM9kBpj/fjvV4J2aFZQYFAYKjCggOBcCKIJIpoYogljngSSCSJ
ZFJIJY2xjCOdDDLJIpscchnPBCYyiTzymcwUplJAIUUUU8I0SimjnAoqqaKa
GmqpYzr1NNBIEzOYSTMtzGI2c5jLQ8xjPgtYyCIe5hEe5TEeZzFPsISlLGM5
K1jJkzzFKlbzNM+whrU8y3M8zwu8yEusYz0vs4GNvMImXuU1NvM6b7CFrbzJ
W7zNO7zLe7zPNj7gQ7azg4/YyS4+5hN2s4e9fMpnfM4X7GM/B/iSgxziMEf4
iq/5hm/5ju/5gR/5iZ85yjGO8wu/coLf+J0/+JO/+Jt/+Jf/CIQEAkG0ojVt
CCaEk2hLO06mPR04hY6cSic6cxpd6Eo3TucMunMmZ3E259CDc+nJefSiN304
nwu4kL704yIupj8DuIRLGchlXM4gruBKBnMVV3MN13IdQxjK9dzAjQzjJm7m
Fm7lNm7nDoYzgju5i7sZyT3cy33cTyijGM0DPMgYwggngkiiiCaGWOKIJ4FE
kkgmhVTSGMs40skgkyyyySGX8UxgIpPII5/JTGEqBRRSRDElTKOUMsqpoJIq
qqmhljqmU08DjTQxg5k008L/aiGjuw==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         "1.8060772339316775`"}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, -0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + Complex[0, 1] HoldForm[$CellContext`y])] == 
       1.8060772339316775`, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9230361980588923`*^9, 3.9230362424491615`*^9}, {
   3.923036678586776*^9, 3.9230366830250416`*^9}, 3.923042050444422*^9, 
   3.923042355797366*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"cbad7fe5-e20c-435a-9761-11628f3a3170"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"unperturbed2", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], ")"}], " ", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "y"}]}], "]"}]}], ")"}]}], "]"}], " ", 
     "\[Equal]", " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", " ", 
         RowBox[{"2", "Pi", " ", "I"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9230362521988664`*^9, 3.923036262982695*^9}, {
  3.923036448283151*^9, 3.9230364825054097`*^9}, {3.9230365287674975`*^9, 
  3.9230365477671127`*^9}, {3.9230366862431726`*^9, 3.9230366905888796`*^9}, {
  3.923042036862681*^9, 3.923042043947564*^9}, {3.923042349717648*^9, 
  3.923042350995469*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c1e1f311-c0ed-43b6-b82e-a93d8d5808a3"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxEXHk8lN8Xtu/rzNiZMdYyqESK6j2WqLSRiMpWVCJFKy2IlGhREtpok4rs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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149}], LineBox[CompressedData["
1:eJwl0/l/CAQYBvBNSql06JTUKiGVkoRudKNcoQurVDrkSiEqcpdOszl2sM3G
ZvfNsMMYOxy7R4cKpXQpCn37+OH7vH/A87xBwWMGvBEYEBDwqFjkhrCYUMJY
wlKWsZxwIogkihWsJJoYYllFHPGsZg0JJLKWJJJJIZU00skgkyyyySGXPNax
nnw2sJFNFFBIEcVspoQtbKWUbWynjHIqqGQHO9nFbqqopoZa6qingUb2sJev
+Jpv+JZ9fMf3/MB+DnCQH/mJQ/zMLxzmV37jd/7gT47wF39zlGP8w78c5wQn
CdBVIE04jaaczhk040zOojlncw7n0oLzOJ8LuJCWXMTFXMKlXMbltOIKWnMl
bbiKqwniGq7lOtpyPe1oTwduoCM3chM304lbuJXO3EYXbqcrd9CN7vTgTu7i
bu7hXu7jfnrSi948wIM8xMM8Enhq04/Rh77043GeoD8DGMggBvMkQxjKMJ7i
aZ7hWZ5jOCMYSTDP8wIvMoqXeJlXGM2rvMbr/P9oY3iTsYxjPBOYyFtM4m3e
YTJTmMq7TGM67/E+HzCDmXzILGYzh7nMYz4L+IiPWcgnfMpnfM4XfMkiQlhM
KGEsYSnLWE44EUQSxQpWEk0MsawijnhWs4YEEllLEsmkkEoa6WSQSRbZ5JBL
HutYTz4b2MgmCiikiGI2U8IWtlLKNrZTRjkVVLKDnexiN1VUU0MtddTTQCN7
2Mt/2F24SA==
         "]], LineBox[CompressedData["
1:eJwV02eADwQAxuG/O4fjOOOMs0KyV2RkFrI3GWVv2Sp7FZlRZGfvlS3Ze4Yy
yz57j7PO5vHh+X1+v7wZm3eu1SlWIBAoJlFc5BKXucJVrnGdG9zkFre5w13u
cZ8HRPOQRzzmCU+J4RnPecFLXvGaN7x9PyIoEIhFEMHEJoQ4xCUeocQnAWEk
JBHhJCYJSUlGBMlJQUpSEUlq0pCWdKTnAzKQkUx8SGY+IgtZyUZ2cpCTXOQm
D3nJx8fkpwCfUJBCFKYIn1KUYhSnBCUpxWd8TmnKUJYvKEd5KlCRSlSmClWp
RnVqUJNa1KYOX1KXetSnAV/xNQ1pRGOa0JRmNKcFLWlFa9rQlnZ8Q3s60JFO
dKYLXenGt3zH93SnBz3pRW/60Jd+9GcAA/mBHxnEYH5iCEMZxnBGMJKfGcVo
fuFXxjCW3xjHeCYwkUlMZgq/M5VpTGcGM5nFbOYwl3nMZwELWcRilrCUP1jG
clawklWsZg1r+ZN1/MV6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg7wNwc5xGH+
4V+OcJRjHOcEJ/mP/znFac5wlnOc5wJRXOQSl7nCVa5xnRvc5Ba3ucNd7nGf
B0TzkEc85glPieEZz3nBS17xmje8JRDs/wQRTGxCiENc4hFKfBIQRkISEU5i
kpCUZESQnBSkJBWRpOYdyUyjMA==
         "]], LineBox[CompressedData["
1:eJwNxGeAiAUAANBPrqVkFKpbzp3bh9t7uXPTPA2jlLOiuisaNFD2bKOtqDQo
oxChjKIoGe2ioUSpaA+9H+9F1TfWNTQJgiBdoU2DIIxwIoikPVF0IJoYOhJL
HPEkkEgSyaTQic50IZU00skgkyyyySGXPPIpoJAiiimhlK6UUU43Kqikimpq
qKU7PehJL3rThzr6chEXcwmX0o/+DGAgl3E5g7iCKxlMPUMYyjCGM4KrGMko
ruYarqWBRq7jekYzhhu4kZu4mbGM4xZu5TZuZzwTmMgd3MkkJjOFqUxjOjOY
ySxmM4e53MXd3MO93Mf9PMA85rOAB3mIh3mER3mMx1nIEzzJIhbzFE/zDEt4
lud4nhdYyjJe5CWWs4KVrOJlXmE1a1jLq6xjPa+xgY1s4nXeYDNb2Mo23uQt
trODt3mHneziXd5jN++zh73sYz8f8CEf8TGf8Cmf8TlfcICDfMlXfM03HOJb
vuMw33OEo/zAjxzjJ37mF45zgl/5jd/5gz/5i7/5h3/5j5MEIUHQhFNoSgin
chqncwZn0oyzOJvmnEMLWtKK1pzLebShLe04nwu4kFDCCCeCSNoTRQeiiaEj
scQRTwKJJJFMCp3oTBdSSSOdDDLJIpsccskjnwIKKaKYEkrpShnldKOCSqqo
poZautOD/wE7B4+r
         "]], LineBox[CompressedData["
1:eJwNxGWADgYAANAPp21yajPdU6c2pjaMMXH6Csdpd7p7Myanpqa7c9PduWFj
013TMR3vx3tZo2JDYuIEAoFg1QgKBGpSi9qEUIe61KM+DWhII0IJI5wIImlM
E5oSRTOaE00LWtKK1rShLe1oTwyxdKAjnehMF7rSje70oCe96E0f+tKP/gxg
IIP4nh8YzI8MYSg/MYzhjGAkoxjNz4xhLOMYzwR+YSKTmMwUpvIr05jODGYy
i9nMYS7zmM8CFrKIxSxhKctYzgpWsorVrGEtv/E761jPBjayic1sYSvb2M4O
drKL3exhL/vYzwEOcojDHOEof/AnxzjOCf7ib05yin/4l9Oc4SznOM8FLnKJ
y1zhKte4zg1ucovb/Mcd7nKP+zzgIY94zBOe8j/PeM4LXvKK17zhLe8IxA8E
4hCXeAQRnwQkJBGJSUJSkvEBH5KcFKQkFalJw0ekJR3pyUBGPuYTMvEpmclC
VrKRnRzkJBe5yUNe8pGfzyhAQQpRmCIEU5RiFKcEJfmcLyhFab6kDGUpR3kq
8BVfU5FKVOYbqlCVb6lGdb6jBjWpRW1CqENd6lGfBjSkEaGEEU4EkTSmCU2J
ohnNiaYFLWlFa9rQlna0J4ZYOtCRTnSmC13pRnd60JNe9KYPfelHf94DTAGa
tA==
         "]], LineBox[CompressedData["
1:eJwNxGeADgQAANCP3BHO3iR7k50tK3tmzzp73dnZ8wbuZJQ9smVm700os+w9
ssoMlTLfj/eyhoY3CosTCARCNDIoEBjFaMYQQSRRRDOWcYwnhlgm8A0TmcRk
pvAt3zGVaUxnBjOZxWzmMJd5fM98FrCQRSxmCUtZxg8sZwUrWcVq1vAja1nH
ejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJCfOMRhjvAzv3CUYxznBCc5xa/8
xmnOcJZznOcCF7nEZa5wlWtc5wY3ucXv3OYOd7nHff7gTx7wkEc85glP+Ytn
POcFf/MP//KS//ifV7zmDW95RyA4EIhDXD4gHkEEE58EfEhCEpGYEJKQlGQk
JwUpSUVq0pCWdKQnAxnJxEdk5mOykJVsZCcHOclFbvKQl3zkpwAFKcQnFKYI
RSlGcUpQkk8pRWnKUJZylKcCFfmMSlSmClWpxudUpwY1qUVt6lCXetSnAQ1p
xBc0pglNaUZzWtCSVrSmDW1px5d8RSjt6UBHOtGZLnSlG93pQU/CCKcXvelD
X/rRnwF8zUAGMZghDGUYwxnBSEYxmjFEEEkU0YxlHOOJIZb3gWKN3g==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{"-", "1.8060772339316775`"}]}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, 0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -1.8060772339316775`, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.923036267028432*^9, {3.9230364603776956`*^9, 3.9230364978667383`*^9}, {
   3.923036533790662*^9, 3.923036548095207*^9}, 3.9230366908544474`*^9, 
   3.92304204443326*^9, 3.9230423512358522`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"214fd7c3-7810-4f5e-9223-3abc8aabb4be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"unperturbed1", ",", "unperturbed2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230362760685577`*^9, 3.9230362818043528`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"b9eb8ad4-08fd-4779-9d37-5e47f14977f1"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxNW3c8V//3t3fGe9jeb6tISKWFusdIkRFFKhShiFCoJKVEhIqySqmUkUJp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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTnZt2Vpctrm4bJvLbtnWlm1utdyysWUb73m6eL//
9rv5/uAm7au0CwwICMgiQm4oQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jE
Iz4JSEgiEpOEpCQjiOQEk4KUpCI1aUhLOtKTgYxkInNIb7KSjR/4kezkICe5
yE0e8pKP/BSgIIUoTBGKUozi/EQJSlKK0pShLD9TjvJUoCKVqEwVqlKN6tSg
JrWoTR3qUo/6NKAhjWhME5ryC81oTgta0orW/Eob2tKO9nSgI53oTBe60o3u
9KAnvehNH/rSj/4MYCCDGMwQhjKM4YxgJL8xitGMYSzjGM8EJjKJyUxhKtOY
zu/MYCazmM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjj/4k/VsYCOb2MwW
trKN7exgJ7vYzR72so/9HOAghzjMEY5yjL/4m+Oc4B9OcorTnOEs5zjPBf7l
Ipe4zBWuco3r3OAmt7jNHe5yj/s84D/+5yGPeMwTnvKM57zgJa94zRve8o73
fOAjn/jMF74SMv5AQhGaMIQlHOGJQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBC
EpGYJCQlGUEkJ5gUpCQVqUlDWtKRngxkJBOZA7//rW9104XL
          "]], LineBox[CompressedData["
1:eJwV0FVjFgQAQNGPEASkpCVHSvdgxUZKx0AapCTF0SndLd0NEirdSkiXKCgp
DUp3IyKHh3N/wA1qERP9daxAIJBSClKIwhShKMUoTjAlKEkIoYQRTgSliCSK
0pShLOUoTwU+oyKVqEwVqlKN6tSgJrWIpjZ1+Jy61KM+DWhIIxrThKZ8QTOa
04KWtOJLWtOGtrSjPR34io68nxBDJzrTha50ozs96EkvetOHvnxDP/ozgIEM
YjBDGMowhjOCkYxiNGMYyzjGM4FvmcgkJjOFqUxjOjOYySxmM4e5zGM+C1jI
IhazhKV8xzKWs4KVfM8P/MgqVrOGtaxjPRvYyCY2s4WtbOMnfmY7O9jJLn5h
N3vYyz72c4CDHOIwRzjKrxzjN37nOCf4gz85ySlOc4aznOMvznOBi1ziMle4
yjWu8zf/cIOb3OI2d7jLPe7zgIc84jFPeMoznvOCl7ziNf/yhv94y/8EYgcC
sYhNHOLyAfGIz4ckICGJ+IjEJCEpyUjOx6QgJalITRrSko5PSE8GMpKJzGQh
iKxkIzs5yEkuPiU3echLPvJTgIIUojBFKEoxihNMCUoSQihhhBNBKSKJojRl
eAc9U4cK
          "]], LineBox[CompressedData["
1:eJwNw4c6lQEAANCfN+lZCqVSZCeVFMK1RTISorRwCWUro4WKhGSUSlKh1+mc
7zuHsooSQhFBEIQ9HBkER4wy2hiPesxYj3vCk8Z5ytPGm+AZE00y2RRTTTPd
s2Z4zkzPe8GLZnnJbC97xRxzzfOq+RZYaMgiiy2x1DLLrbDSa1ZZ7XVrvGGt
ddbb4E0bvWWTzbZ421bbvONd273nfR/40Ed22GmXYbvt8bG99tnvE5864KBD
DjviqGOO+8znTjjplNO+8KWvfO0bZ5x1zre+873zLvjBRT+65LIrfnLVz665
7oabfvGrW37zuz/c9qc7/nLX3/7xr3vue+A//wMgdVWE
          "]], LineBox[CompressedData["
1:eJwNxGWADgYAANBPjMkxsdPTzcTkNNMd08bUmLvp2fSmme6OTcew6ZqcrnHq
wuHutKlp78d7WTuENAqOEwgEghQaNxC4xGWucJVrhBFOBJFcJ4ob3OQW0cQQ
y23ucJd73OcBD3nEfzzmCU95xnP+5wUvecVr3vCWdwTiBQJxiEs84vMBCUjI
hyQiMUlISjKS8xEpSMnHpCI1aUjLJwSRjvRkICOZyEwWPiUr2chODnKSi9zk
IS/5yE8BClKIwnxGEYpSjOJ8TglKUorSlKEsX1CO8lSgIpWoTBWqUo0vqU4N
alKL2tShLvWoTwMa0ojGNKEpzfiK5rSgJa1oTRva0o6vaU8HvqEjnehMF7ry
Ld3oznf0IJgQvqcnvehNH/rSj/78wAB+5CcGMojBDGEowxjOz/zCCEYyitGM
YSzjGM8EfmUik5jMFKYyjenMYCazmM0c5jKP+SxgIYtYzBKWsozf+J3lrGAl
q1jNGtayjvVs4A82sonN/MlfbGEr29jODnayi93sYS/7+Jv9HOAghzjMEf7h
KMc4zglOcorTnOEs5zjPv1zgIqFc4jJXuMo1wggngkiuE8UNbnKLaGKI5TZ3
uMs97vOA96XUmcE=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "1.8060772339316775`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 1.8060772339316775`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxFW3k8lc8XtpPdvdfOvbYkUYpKyHvskSUVrdZQRFS0yFaisrSoFC2IFCm0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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160}], LineBox[CompressedData["
1:eJwl01V0EAQYBeANkJRGEGkQRFrplgZJASlRQinpki5JpbtRGGP0aFjBRkq3
pEo30p0fh4fv/u/33D9Ly851OwUGBARkE/PdBQSxkGAWEcJilrCUZSxnBSsJ
ZRWrWcNa1rGeDWxkE2GEE0EkUWxmC9HEsJVtbGcHO9nFX+xmD3vZx34OcJBD
HOYIRznGcf7mBCc5xWnOcJZ/+Jf/OMd5LnCRS1zmCle5xnVucJNb3OZ/7nCX
e9znAQ95xGOe8JRnPOcFL3nFa94QoP9AYhGbOHxAXOIRnwQkJBEfkpgkJCUZ
yUlBSlLxEalJw8ek5RPSkZ4MZCQTmclC1sD3W/iU7OTgM3LyObnITR7yko/8
FOALvqQghShMEYpSjOKUoCSlKE0ZyvIV5ShPBSpSicpUoSrV+Jrq1KAmtahN
Hb6hLvWoz7c0oCGNaEwTvqMp3/MDzWhOC1ryIz/Rita0oS3t+Jn2dKAj756n
M13oSje604Oe/EIvetOHvvSjPwMYyCAGM4RfGcowhjOCkYziN35nNGMYyzjG
M4GJTGIyU5jKNKYzg5nMYjZzmMs8/uBP5rOAIBYSzCJCWMwSlrKM5axgJaGs
YjVrWMs61rOBjWwijHAiiCSKzWwhmhi2so23OjSacg==
          "]], LineBox[CompressedData["
1:eJwVz1VgFQQAQNG3AdLSDcIkpEtASmmRVkpKQFpio7tBaRTpDpUO6ZIUGM2K
bqS7S8Ljx7n/N6RFWO3QoEAgkEz2sJd9hLOfAxzkEIc5wlGOEUEkUUQTw3FO
cJJTnOYMZznHeS5wkUtc5gr/cJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzzn
BS95xWv+5Q1vecf7/6eDA4EggolFbOLwAXGJR3wSkJBEJOZDkpCUZCQnBSlJ
RWrSkJZ0pCcDGcnER2QmCyF8TFaykZ0cfEJOcpGbPOQlH/kpQEEKUZhPKUJR
ivEZxSlBSUpRms/5gjKUpRzlqUBFKvEllfmKKlSlGtWpQU1q8TXfUJs61KUe
9fmWBjSkEY1pwnc0pRnN+Z4WtKQVrWlDW9rxA+3pQEc6EUoYnelCV7rRnR70
pBe96UNf+tGfAQxkEIMZwlCGMZwf+YkRjGQUoxnDWMYxnp/5hQn8ykQmMZkp
TGUa05nBTGYxmznMZR7zWcBv/M4fLGQRi1nCUpaxnBWsZBV/spo1rGUd69nA
RjaxmS1s5S+2sZ0d7GQXu/mbPexlH+Hs5wAHOcRhjnCUY0QQSRTRxPAfqRWQ
uA==
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMDHEAbS3cjobkmVRkq6SzploxEVFERpkC7p7lQ6pLvXtNIt
JSjIfdyFdAhrGBonEAgEKzwoEIggkiiiiSGWS1zmCle5xnVu8Cd/cZNb3OYO
d7nHfR7wkEc85glP+ZtnPOcFL3nFP7zmDf/yH295x/8E4gYCcQgiLh8Qj/gE
k4CEfEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjKThax8RDZCyE4OcpKL3OQh
L/nITwEKUojCFKEoxShOCUryMaUoTRnKUo7yfMKnfEYFKlKJylShKtWozufU
oCa1qE0dvqAu9ahPAxrSiMY0oSnNaE4LWtKK1rShLV/SjvZ0oCOd6EwXutKN
7vSgJ1/Ri1DC6E0f+tKP/gxgIIP4msF8w7d8xxCG8j0/MIzh/MgIfuJnRjKK
0YxhLOMYzwQm8guTmMwUpjKN6cxgJrOYzRx+ZS7zmM8CFrKIxSxhKctYzgpW
sorVrGEt61jPBjayic1s4Td+Zyvb2M4OdrKL3exhL/v4g/0c4CCHOMwRjnKM
45zgJKc4zRnOco7zXOAi4UQQSRTRxBDLe4CBig4=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1.8060772339316775`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -1.8060772339316775`, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9230362821321917`*^9, 3.9230366559741263`*^9, 
  3.9230366934319553`*^9, 3.923042053850874*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"30dafbfd-5b6f-4e1e-8175-a2baa8db1ed5"]
}, Open  ]],

Cell["\<\
Let us now perturb by adding the term 0.05 Y^2/2 and see what happens. The \
point is it will not change much in the neighborhood of the intersection \
point even though the global behavior of the thimbles DOES change. Let us \
verify this explicitly.\
\>", "Item",
 CellChangeTimes->{{3.9230367118560205`*^9, 
  3.923036779209029*^9}},ExpressionUUID->"e2c8ac68-49e1-4335-8ccc-\
96b124f77e4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"perturbed1", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"Wpp", "[", 
         RowBox[{"x", "+", 
          RowBox[{"I", " ", "y"}]}], "]"}], ")"}]}], "]"}], " ", "\[Equal]", 
     " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"Wpp", "[", 
        RowBox[{"0.05414029576097826`", "\[VeryThinSpace]", "+", 
         RowBox[{"6.601182442356861`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Blue"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9230421037969646`*^9, 3.9230422014200068`*^9}, {
  3.923042341965649*^9, 3.9230423430118184`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"0d93976d-ff7e-4ed7-97da-a6c279b3c036"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxEW3c81t8XtzfxPPZ4hoeH8iglWvicJJFQKUlFSouiYZWyoiGRllAoCRVl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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141}], 
        LineBox[CompressedData["
1:eJwl1GOUFggUBuBvJrsmu6lmsm170sRlWG+u3Voz7KaZbNu2bdu27dqnsz+e
e3+/5573hrbuENk+KBAIbDP621FEM4CBDGIwQxjKMIYzgpGMYjRjGMs4xjOB
iUxiMlOYyjSmM4OZzGI2c5jLPOazgIUsYjFLWMoylrOClaxiNWtYyzrWs4GN
bGIzW9j6Pifb2cFOdrGbPexlH/s5wEEOcZgjHOUYxznBSU5xmjOc5RznucBF
LnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc85RnPecFLXvGaN7zlHQG3DCKY
GMQkFrGJQ1ziEZ8EJCQRiUlCUpIRQnJSkJJUpCYNaUlHejKQkUxkJguhZCUb
2QkjnBzkJBe5yUNe8pGfAhSkEIUpQlGKUZwSlKQUpSlDWcpRngpUpBKVqUJV
qlGdGtSkFrWpQwR1qUd9GtCQSBrRmCY0pRnN+YAP+YiP+YRPaUFLWtGaz/ic
L/iSr/iab/iWNrSlHe+L2IGOdKIzXfiO7+lKN37gR37iZ37hV37jd/7gT/7i
b7rTg5704h/+pTd96Es/+hNFNAMYyCAGM4ShDGM4IxjJKEYzhrGMYzwTmMgk
JjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOGtaxjPRvYyCY2
s4WtQf//ue3sYCe72M0e9rKP/RzgIIc4zBGOcozjnOAkpzjNGc5yjvNc4CKX
uMwVrnKN69zgJre4zR3uco/7POAhj3jME57yjOe84CWveM0b3vKOQLD+E0wM
YhKL2MQhLvGITwISkojEJCEpyQghOSlISSpSk4a0pCM9GchIJjKThVCyko3s
hBFODnKSi9zkIS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpUoSrV
qE4NalKL2tQhgrrUoz4NaEgkjWjMf9XA6f0=
         "]], LineBox[CompressedData["
1:eJwNwwVSVQEAAMAHN/FKzADS3fC/UtKpdIp0SjcoLYLSXTdid2Y/pIejQhFB
ENQaHRkEMcb60TjjTTDRJJNNMdU0080w0yyzzTHXPPMtsNAiQ4b95GeLLbHU
Msv9YoWVVlltjbXWWW+DjTbZ7Fe/2WKrbbbbYadddttjr332+90BfzjokMOO
OOqY40446ZTTzvjTWeecd8FFl1x2xVXXXHfDTbfc9pe/3XHXPfc98NAj/3js
X0889Z//PfPcCy+98tobb73z3gcfffLZF1998x0NwUry
         "]], LineBox[CompressedData["
1:eJwN0+ljyAUAgOGfnc7NNRulGkWKCtGlJJFOEiU654iKVXQSCoV06XQURZE7
RUmObuWKYebcZpttdjCz2Wab58Pz/gdvfEJi31E1giDoJbtDgiCJPexlH8ns
J4UDHOQQhznCUVJJI51jZJBJFsfJJodcTpBHPgUUcpJTFHGaYs5QQilnKaOc
Cs5RSRXVBKFBUIMQQgkjnAgiqUktalOHutQjimjq04CGNKIxMTQhljia0owL
uJDmXMTFXEI8LWjJpVxGK1pzOW24gitpSzuu4mquoT0d6Mi1dKIz13E9N3Aj
N9GFm7mFrtxKN26jO7fTg57cQS/u5C7u5h7u5T5604f76csD9KM/D/IQA3iY
gQziER7lMR7nCZ4kgcEMYSjDeIrhjOBpnuFZRjKKRJ7jeV5gNGN4kZd4mVd4
ldcYyzheZzwTmMgbvMkkJjOFt3ibqUxjOu8wg3d5j/f5gA+ZyUd8zCd8ymd8
zixmM4e5fMGXzGM+X/E1C1jIN3zLIhbzHUtYyjKWs4KVrOJ7VvMDP7KGtfzE
z6zjF9bzKxvYyCY28xu/8wd/8hd/8w9b+Jf/2Mo2trODnfzPLnaTxB72so9k
9pPCAQ5yiMMc4SippJHOMTLIJIvjZJNDLifII58CCjnJKYo4TTFnKKGUs5RR
TgXnqKSKaoIw/xNCKGGEE0EkNalFbepQl3pEEU19GtCQRjQmhibEEkdTzgP2
ALBN
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv2y3jLrvL1mW3Fpe2bC8u27Zr1bLt1bK9ZXPZS+/He8GN
O1RvHyYQCIQoSfhAICnJSE4KUhJEMKlITRrSko70ZCAjmchMFrKSjeyEkIOc
5CI3echLPvJTgIIUojBFKEoxilOCUEpSitKUoSzlKE8FKlKJylShKtX4ker8
RA1qUova1KEuP1OP+jSgIY34hV9pTBOa0ozmtKAlrWhNG9rSjvZ0oCOd6EwX
uvIb3ehOD3rSi978Th/60o/+DGAggxjMEIYyjOGMYCSjGM0YxjKO8UxgIpOY
zBSmMo3pzGAms5jNHOYyj/ksYCGL+IPFLGEpf7KM5axgJatYzRrWso71bGAj
m9jMFrayje3sYCe72M0e9rKPv9jPAf7mIIc4zBGOcozjnOAkpzjNGc5yjvNc
4CKXuMw//MsVrnKN69zgJre4zR3uco/7POAhj3jME57yH894zgte8orXvOEt
73jPBz7yif/5zBe+8o1AhEAgDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5xiUd8
fiABCUlEYpKQlGQkJwUpCSKYVKQmDWlJR3oykJFMZCYLWclGdkLIQU5ykZs8
5CUf+SlAQQpRmCIUpRjFKUEoJSlFacpQlnKU5zud1o+3
         "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMA3GqQVkG4RRaRTkO7aRq2I0bXRoFLSSofS0l0qjaR0d5cC
SreANPdxlz06NiQmKBAI5FWN+IFATWpRmzrUpR7BhBBKfRrQkEY0JoxwIogk
iiY0pRnNiaYFLWlFa9rQlna0pwMd6UQMsXSmC13pRnd60JNe9OYbvuU7+tCX
fvRnAN8zkEEMZghDGcZwfuBHRjCSUYxmDGMZx3gmMJGf+JlJTGYKU5nGdGbw
CzOZxWzmMJd5zGcBC1nEYpawlGUsZwUr+ZXf+J1VrGYNa1nHejawkT/YxGa2
sJVtbOdPdrCTXexmD3vZx34OcJBDHOYIRznGcU5wklOc5gxnOcd5LnCRS1zm
Cn/xN1e5xnX+4V9ucJNb3OYOd7nHfR7wkEc85gn/8ZRnPOd/XvCSV7zmDW95
RyBBIBBEHOISj/gkICGJSEwSPiApyUhOClKSitR8yEekIS3p+Jj0ZCAjmchM
FrKSjezkICe5yM0n5OFT8vIZn5OPL8jPlxSgIIUoTBGKUozilKAkpSjNV5Sh
LF9TjvJUoCKVqEwVqlKN6tSgJrWoTR3qUo9gQgilPg1oSCMaE0Y4EUQSRROa
0ozmRNOClrSiNW1oSzva04GOdCKGWDrTha68B920lqw=
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.025`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         "2.83595599357144`"}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, -0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.025 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == 2.83595599357144, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.923042203002767*^9, 3.923042343351906*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"5023c9f2-8d83-4ed6-b59d-c0b87fa17f85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"perturbed2", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"Wpp", "[", 
         RowBox[{"x", "+", 
          RowBox[{"I", " ", "y"}]}], "]"}], ")"}]}], "]"}], " ", "\[Equal]", 
     " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"Wpp", "[", 
        RowBox[{"0.05414029576097826`", "\[VeryThinSpace]", "-", 
         RowBox[{"6.601182442356861`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Gray"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9230422184914813`*^9, 3.9230422367559958`*^9}, {
  3.9230423014700003`*^9, 3.9230423030368013`*^9}, {3.923042336349359*^9, 
  3.923042337531516*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"37c792aa-0f26-4449-8229-2b5f78400af7"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxEW3k8Vd/XNs/jvWbubCoXlVBRZxWhZGhAM5WkiYQMlbmUojSiQoNQqWTW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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1GeYCAQcBvA7t8/t6YZxd9ye3ODOnTs3lDK6pkrlSqVyl1TS0qaJhiZl
tCdpkLYmotBWhNBWadH43dOH3/v//j7P+8/q6GrvDAwICBghum8PgggmhFDC
CCeCSHoSRTQxxBJHPAkkkkQyKaTSizTSySCT3vShL/3IIpsc+jOAXPLIp4BC
iiimhFLKKKeCgQyikiqqqWEwQ6iljqHU08AwGmliOM200EpbdzccxMGM5BAO
ZRSjGcNYDqOdwzmCIzmKozmGcRzLcRzPeE7gRE5iAh2czClM5FRO43QmcQZn
chaT6aSLs5nCOUzlXM7jfKZxAdO5kIu4mEu4lBlcxuVcwZVcxdVcw0xmcS3X
cT03cCM3MZs5zOVmbuFWbmMet3MHd3IXd3MP81nAvdzHQhaxmCXczwM8yEM8
zCM8ymM8zhM8yVMsZRlPs5xneJbneJ4VrOQFVvEiL/Eyr/Aqr/E6q3mDN3mL
t3mHd1nDWtbxHuvZwPt8wEY2sZkP+YiP+YRP+YzP2cIXfMlWtvEV29nBTr5m
F7vZwzd8y3d8zw/8yE/s5Wd+4Vf28Ru/8wd/8hf7OcDf/MO/dI8/kB4EEUwI
oYQRTgSR9CSKaGKIJY54EkgkiWRSSKUXaaSTQSa96UNf+pFFNjn0ZwC55JFP
AYUUUUwJpZRRTgUDGUQlVVRTw2CGUEsdQ6mngWE00sRwmmmhlbbA/3/jf1iw
i8A=
         "]], LineBox[CompressedData["
1:eJwVzmWADgYAgOHv9HQsjIljYmZTYzbdd9pprpxuY7q7Y8PkpnN6GNM53Ww6
Nt3d8fjxvL/f4Ji2YW2CAoFANgkhlPJUoCKVqEwVqlKNMKpTg5rUojZ1qEs9
6hNOBJFEEU0DYmhIIxrThKY0ozktaEkrWvN+sC3t+IH2dOBHOtKJznShK93o
Tg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0YzhJ35mLOMYzy9MYCKTmMwU
pvIrvzGN6cxgJrOYzRzmMo/5LGAhv7OIxSxhKctYzgr+YCWrWM2frGEtf7GO
9WxgI5vYzBa2so3t7GAnf7OL3exhL/vYzwEOcojDHOEoxzjOCf7hX05yitOc
4SznOM8FLnKJ//ify1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4LXvKK
17zhLYFYgUAQsYhNHOISj/gk4AMSkojEJCEpyUhOClKSig/5iI/5hNR8ShrS
8hnpSE8GMhJMJjLzOVnISjay8wU5+JKcfMXX5CI3echLPr4hPwX4loJ8x/cU
ojBFKEoxilOCkpSiNGUoSzlCCKU8FahIJSpThapUI4zq1KAmtahNHepSj/qE
E0EkUUTTgBga0ojGNKEpzWhOC1rSita04R2n+5DP
         "]], LineBox[CompressedData["
1:eJwNxGeAkAMAANDv7kiJjIqk4iJF9hHSQmVFOhkZ0dnk9l7drtt7bw1EGUUa
sipb2URZZZdCGRm9H++FR8VERocEQRChmNAgiCWOeBJIJIlkUkgljXQyyCSL
bOaQQy555FNAIUXMZR7FlFBKGeVUUEkV1dRQSx31NNBIE8200Eob7XTQSRfd
PMR8FrCQRTzMIzzKYh7jcZawlCd4kqd4mmUs5xmeZQXPsZJVrGYNz7OWF3iR
l3iZV1jHejbwKq/xOm/wJm/xNu+wkU28y3u8zwd8yEd8zCd8ymY+43O2sJUv
+JKv+Jpv2MZ2vuU7vucHfuQnfmYHO/mFXezmV37jd/awlz/4k7/4m338w7/8
x/8EYUEQQihhHMCB9OAgetKLg+nNIRxKHw7jcI7gSPrSj/4cxdEM4BgGciyD
GMwQjuN4whnKCZzIME5iOCM4mVMYyamcxumcwZmcxdlEcA7nMorzOJ8LGM2F
jGEs4xjPBC7iYi5hIpOYzKVcxuVcwZVM4SquZirXMI1IrmU613E9N3AjM7iJ
m7mFW5nJbdzOLKK4gzu5i7u5h3u5j/t5gNk8SDQxxBJHPAkkkkQyKaSSRjoZ
ZJJFNnPIIZc88imgkCLmMo9iSiiljHIqqKSKamqopY56GmikiWZaaKWNdjro
pItu9gM4hJ+I
         "]], LineBox[CompressedData["
1:eJwNwwc61wEAANAffxFla9hERuMyHaED5CJOkVF2IStSaCNbKKTsZO+M977v
5T4uefQkLAiCUp+GgqDMcius9JnPrbLaGmuts94GX/jSRpts9pUtttpmux2+
ttMu39jtW9/ZY699vveDH/3kZ7/41X4HHPSbQw474qhjjjvhpN+dctoZf/jT
Weec95cL/vaPiy657IqrrrnuXzf856Zbbrvjrnvue+ChRx574qn/PfPcC4OI
IAgz3JARXjHSKK8abYzXvG6sccabYKJJJpviDW96y9ummma6GWaaZbY55nrH
PPO9a4GFFlnsPe/7wIdeAoHAVKw=
         "]], LineBox[CompressedData["
1:eJwNxGWADgYAANBPbqZmmNhmbLq783QdTjen6+50N6e763R3O915urutGNYs
7P14L0NoeEhYrEAgEK3ccQOBPOQlH/kpQEEKUZgiFKUYxSlBSUpRmjKUpRxB
lKcCFalEZapQlWpUpwY1CaYWtalDCHWpR30a0JBGNKYJTWlGc1rQkla0JpQ2
tKUd7elARzrRmS50pRthhBNBd3rQk170pg996Ud/BjCQQQxmCEMZxnBGMJJR
jCaSMYxlHOOZwEQmMZkpTGUa05nBTGYxmznMZR7zWcBCFhHFYpawlGUsZwUr
WcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nFbvYQzV72sZ8DHOQQhznCUY5xnBOc
5BSnOcNZzhHDeS5wkUtc5gpXucZ1bnCTW9zmDne5x30e8JBHPOYJT3nGc17w
Hd/zAz/yEy95xc+85g1v+YVf+Y3f+YM/+Yt3vOdv/uFf/uMDgXiBQCxiE4e4
xCM+H/ExCfiEhCQiMUlIyqck4zOSk4KUfE4qUpOGtHzBl3xFOr4mPRn4hm/J
SCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSjOCUoSSlKU4aylCOI8lSg
IpWoTBWqUo3q1KAmwdSiNnUIoS71qE8DGtKIxjShKc1oTgta0orWhNKGtrSj
PR3oSCc604WudCOMcCLoTg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0UQy
hrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIqJYzBKWsozlrGAlq1jN
GtayjvVsYCOb2MwWtrKN7exgJ7vYzR6i2cs+9nOAgxziMEc4yjGOc4KTnOI0
ZzjLOWI4zwUuconLXOEq17jODW5yi9vc4S73uM8DHvKIxzzhKc94zgv+B8yM
7XM=
         "]], LineBox[CompressedData["
1:eJwNw2U7nQEAAND3aobJme7amO7J6c4FNlx85Sf4ubpr2jnPc4rDu/M7oSAI
9tyPDoIDDz3y2BNPPfPcCy+98tobb73z3v8++OiTz7746ptBTBCEjDDSKKON
MdY4403wg4kmmexHU0w1zXQzzPSTWX422xxzzTPfAgststgSSy2z3AorrbLa
L361xlq/WWe9DTbaZLMtttpmux122uV3u+2x1z77HfCHgw457IijjjnuhJNO
Oe2Ms84574KLLvnTX/72j8uuuOpf/7nmuhuG3XTLbd8Bmhgw7g==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.025`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{"-", "2.83595599357144`"}]}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, 0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.025 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -2.83595599357144, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9230422308243413`*^9, 3.9230422372267327`*^9}, 
   3.9230423034616656`*^9, 3.923042337965356*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"3bbf38a8-387f-43c2-8da8-b55a2bed96bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"perturbed1", ",", "perturbed2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230422398690233`*^9, 3.9230422454673405`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"81afcfc3-f1fd-4ba7-8d84-afd274b26806"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxFW3k8lF8Xt++UmbEMZsbebktE8pzSQkWpkJJkKUuJUEpZIqG0ECqlUhQt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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGGz02IgR0goq3Q2iNAKjpFO6G6QVCaVROqVLWrob6e7u
TpX+9/nwn/t4ns5N27h9ZLvAgICAT0TUjUZ0YhBETGIRTAixiUNc4hGfBCQk
lESEEU5ikpCUZESQnBSkJFVUL6lJQ1rSkZ4MZORTPiMTmfmcL/iSLGQlG9nJ
QU5ykZs85CUf+SlAQQpRmCIUpRjFKcFXlORrvqEUpSlDWcpRngpU5FsqUZkq
RFKValSnBjX5jlrUpg51qUd9GtCQRjSmCU35nmY0pwUtaUVr2tCWdrSnAx3p
RGe60JVudKcHPenFD/SmD33pR38GMJAf+YlB/MxghjCUYfzCrwxnBCMZxWjG
MJZx/MbvjGcCE5nEZKYwlWlMZwYzmcUfzGYOc5nHfBawkEUsZglL+ZNlLGcF
K1nFatbwF2tZx3o2sJFNbGYLW9nGdnawk13sZg972cd+DvA3BznEYY5wlGMc
5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzzn
BS95xT/8y3+85g1vecd7PhA1/kCiEZ0YBBGTWAQTQmziEJd4xCcBCQklEWGE
k5gkJCUZESQnBSlJFfj/3/kICNSDQw==
          "]], LineBox[CompressedData["
1:eJwV0FVjFgQAQNFvIA3SDcJgo9nGNkBKQkLpRrqkYyINIh3SCAJKd6NIpygo
Id0d0t0loYeHc3/ADW4RU7NzUCAQSCNZyEow2chOCKHkICe5yE0e8pKP/IQR
TgQFiCSKaApSiMJ8TBGKUozilOATSlKK0pThU8pSjvJU4DM+pyKVqEwVqlKN
6tSgJrWoTR3qUo8vqE8DGtKIxjShKc1oTgta8iWtaE0b2tKO9nSgI514PzGG
r+jC13SlG93pQU960Zs+9OUb+vEt/RnAQAYxmCEMZRjDGcF3jGQUoxnDWMYx
ngl8z0Qm8QOTmcJUfuQnpjGdGcxkFrOZw1zmMZ8FLGQRi1nCUpaxnBWs5Gd+
YRW/spo1rGUd69nARjaxmS1sZRu/sZ3f+YMd7ORP/mIXu9nDXv5mH/s5wEEO
cZgjHOUYxznBSU5xmjOc5RznucBFLnGZf7jCVa5xnRvc5Ba3ucNd7nGfBzzk
EY95wlOe8ZwXvOQV//KaN7zlHf8RiBUIBBGL2HxAHOISj/gkICGJSEwSPiQp
yUhOClKSitSkIS3pSE8GMpKJzHxEFrISTDayE0IoOchJLnKTh7zkIz9hhBNB
ASKJIpr/AfHqhic=
          "]], LineBox[CompressedData["
1:eJwNwwNXmAEAAMCvmtVs1I+YbavZW7Nqtm3btm3btq1m++69i4yOjYoJCYIg
zpyhQZDL3OYxr/nMbwELWsjCFrGoxSxuCUtaytKWsazlLG8FK1rJylaxqlFW
s7o1rGkta1vHutazvg1saCMb28Rom9rM5rawpa1sbRvb2s72xhhrBzvayc52
savd7G4Pe9rL3vaxr/3s7wAHOsjBDnGowxzuCEc6ytGOcazjHO8EJzrJyU5x
qtOc7gxnOsvZznGu85zvAhe6yMUucanLXO4KV7rK1a5xretc7wY3usnNbnGr
29zuDne6y93uca/73O8BD3rIwx7xqMc87glPesrTnvGs5zzvBS96ycte8arX
vO4Nb3rL297xrve87wMf+sjHPvGpz3zuC1/6yte+Mc63vvO9H/zoJz/7xa9+
87s//Okvf/vHv/4zCAuCEEMNM57xTWBCE5nYJCY1mclNYbgpTWVq05jWdKY3
gxnNZGazmNVsZjeHEUb6H7IHgOw=
          "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANDn9CUqlJlZIYWMzESyGlpmZUbZJCMpInuVvUpCikSirOz5
M+495/bNLkop7BMEQauhIUEQZrj97O8AI4x0oIMc7BCHOswohzvCkY5ytGOM
NsZYxzrO8cY5wXgTnOgkJ5voFKc6zekmOcOZznK2c5xrsvNMcb4LTHWhaS5y
sUtc6jLTzTDTLJebbY655pnvCle6ytWuca0FFlrkOte7wY1ucrPFbnGrJZa6
ze3ucKe73O0e97rPMvdb7gEPesjDVnjESo9aZbXHPG6NJzxprac87RnPes7z
XvCil7zsFeus96rXvO4Nb3rL297xrve8b4ONPrDJhzb7yMc+scWnttrmM5/b
7gs7fOkrO31tl298a7c9vvO9H/zoJ3v97Be/+s3v/vCnv/ztH//6z//kPGCF

          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "2.83595599357144`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 2.83595599357144, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxFW3k8lc8Xtq9R7r2Wi3uvJSpKVEiL90hCItqVSjstJFQoS6SIFmurilKW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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
          180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
          193, 194, 195}], LineBox[CompressedData["
1:eJwt0uOSFgAAQNFvs21vtm2bm12budm12bZtuxfItm3bPs304zzAnbnBoWEh
PYMCgcBHDnKIwxzhKMc4zglOcorTnOEs5zjPBS5yictc4SrXuM4NbnKL29zh
Lve4zwMe8ojHPOEpz3jOC17yite84S3veM+H/w2f+MwXvvKN7/zgJ7/4zR8C
woOIQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd
waQnAxnJRGaykJVsZCcHOclFbvKQl3zkpwAFKURhilCUYhSnBCUpRWnKUJZy
lKcCFalEZapQlWpUpwY1qUVt6lCXeoRQnwY0pBGNaUJTmtGcFrSkFa1pQ1tC
aUd7OtCRTnSmC13pRnd68G/YMHrRmz70pR/9GcBABjGYIQxlGMMZQTgjGcVo
xjCWcYxnAhOZxGSmMJVpTGcGM5nFbOYwl3nMZwELWcRilrCUZSxnBStZxWrW
sJZ1rGcDG9nEZrawlW1sZwc72cVu9rCXfeznAH8Btgd5/g==
          "]], LineBox[CompressedData["
1:eJwV0OWDDwYAgOGfNh1jnDy9qWnDTDcTm+lmJu7EJjemu7unczZ9Ok5zNaa7
a9j0NvH48Lx/wBvcJrR+SKxAIBAkYWxlG9vZwU52sZs97GUf4eznAAc5xGGO
cJRjHCeCSKKIJoY/OMFJ/uQUpznDWc5xngtc5BKXucJVrnGdG9zkFre5w13u
cZ8H/MVDHvGYv/mHJzzlGc95wUte8S//8T+vecPb95NiBwKxiE0c4hKP+CQg
IR+QiMQkISnJSE4KUpKK1HxIGtLyEelITxAZyEgmMpOFrASTjezkICe5yE0e
PuYT8pKP/BSgIJ9SiMIUoSjFKE4JSvIZpShNGT6nLF9QjvJUoCKVqEwVqlKN
6tSgJrWoTR2+pC71qE8DvuJrGvINjWhME5rSjOa0oCWtaE0b2tKO9nTgWzry
HZ3oTBe6EkIo3ehOD3ryPT/Qi970oS/96M+P/MQABvIzgxjMEIYyjOGMYCSj
GM0YxjKO8UxgIpOYzBSmMo3pzGAms5jNHOYyj/ks4BcWsojFLGEpy1jOClay
itWs4VfW8hu/s471bGAjm9jMFsLYyja2s4Od7GI3e9jLPsLZzwEOcojDHOEo
xzhOBJFEEU0M7wD7P5cw
          "]], LineBox[CompressedData["
1:eJwNw2N0FgAAAMBvy7Zt27a97Frmsm3btm0b/7Ntcxl371260LCQnkGBQCDc
S8GBwGWveNVrXveGN73lbe9413ve94EPfeRjn/jUZz73hS995Wvf+NZ3vveD
H/3kZ7/41XC/+d0f/vSXv/3jX/8ZiBAIBBlsBCMaychGMarRjG4MYxrL2MYx
rvGMbwITmsjEJjGpyUxuClOaytSmMa3pTG8GM5rJzGYxq9nMbg5zmsvc5jGv
+cxvAQtayMIWsajFLG4JS1rK0paxrOUsbwUrWsnKVrGq1axuDWtay9rWsa71
DLG+DWxoIxvbxKY2s7ktbGkrW9vGtobazvZ2sKOd7GwXu9rN7vawp2H2srd9
7Gs/+zvAgQ5ysEMc6jCHO8KRjnK0YxzrOMc7wYlOcrJTnOo0pzvDmc5ytnOc
6zznu8CFLnKxS1zqMpe7wpWucrVrXOs617vBjW5ys1vc6ja3u8Od7nK3e9zr
Pvd7wIMe8rBHPOoxj3vCk57ytGc86znPe8GL/gcVf3zh
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "2.83595599357144`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2.83595599357144, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.923042245791436*^9, 3.923042306436672*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"5a7df722-7811-4c5b-8cc1-f33db3df65b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
  "perturbed1", ",", "perturbed2", ",", " ", "unperturbed1", ",", 
   "unperturbed2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230422576849775`*^9, 3.9230422727392936`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"72bab0e8-4f0d-4e5e-9954-f1ed8063e187"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxFW3k8lF8Xt++UmbEMZsbebktE8pzSQkWpkJJkKUuJUEpZIqG0ECqlUhQt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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGGz02IgR0goq3Q2iNAKjpFO6G6QVCaVROqVLWrob6e7u
TpX+9/nwn/t4ns5N27h9ZLvAgICAT0TUjUZ0YhBETGIRTAixiUNc4hGfBCQk
lESEEU5ikpCUZESQnBSkJFVUL6lJQ1rSkZ4MZORTPiMTmfmcL/iSLGQlG9nJ
QU5ykZs85CUf+SlAQQpRmCIUpRjFKcFXlORrvqEUpSlDWcpRngpU5FsqUZkq
RFKValSnBjX5jlrUpg51qUd9GtCQRjSmCU35nmY0pwUtaUVr2tCWdrSnAx3p
RGe60JVudKcHPenFD/SmD33pR38GMJAf+YlB/MxghjCUYfzCrwxnBCMZxWjG
MJZx/MbvjGcCE5nEZKYwlWlMZwYzmcUfzGYOc5nHfBawkEUsZglL+ZNlLGcF
K1nFatbwF2tZx3o2sJFNbGYLW9nGdnawk13sZg972cd+DvA3BznEYY5wlGMc
5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzzn
BS95xT/8y3+85g1vecd7PhA1/kCiEZ0YBBGTWAQTQmziEJd4xCcBCQklEWGE
k5gkJCUZESQnBSlJFfj/3/kICNSDQw==
          "]], LineBox[CompressedData["
1:eJwV0FVjFgQAQNFvIA3SDcJgo9nGNkBKQkLpRrqkYyINIh3SCAJKd6NIpygo
Id0d0t0loYeHc3/ADW4RU7NzUCAQSCNZyEow2chOCKHkICe5yE0e8pKP/IQR
TgQFiCSKaApSiMJ8TBGKUozilOATSlKK0pThU8pSjvJU4DM+pyKVqEwVqlKN
6tSgJrWoTR3qUo8vqE8DGtKIxjShKc1oTgta8iWtaE0b2tKO9nSgI514PzGG
r+jC13SlG93pQU960Zs+9OUb+vEt/RnAQAYxmCEMZRjDGcF3jGQUoxnDWMYx
ngl8z0Qm8QOTmcJUfuQnpjGdGcxkFrOZw1zmMZ8FLGQRi1nCUpaxnBWs5Gd+
YRW/spo1rGUd69nARjaxmS1sZRu/sZ3f+YMd7ORP/mIXu9nDXv5mH/s5wEEO
cZgjHOUYxznBSU5xmjOc5RznucBFLnGZf7jCVa5xnRvc5Ba3ucNd7nGfBzzk
EY95wlOe8ZwXvOQV//KaN7zlHf8RiBUIBBGL2HxAHOISj/gkICGJSEwSPiQp
yUhOClKSitSkIS3pSE8GMpKJzHxEFrISTDayE0IoOchJLnKTh7zkIz9hhBNB
ASKJIpr/AfHqhic=
          "]], LineBox[CompressedData["
1:eJwNwwNXmAEAAMCvmtVs1I+YbavZW7Nqtm3btm3btq1m++69i4yOjYoJCYIg
zpyhQZDL3OYxr/nMbwELWsjCFrGoxSxuCUtaytKWsazlLG8FK1rJylaxqlFW
s7o1rGkta1vHutazvg1saCMb28Rom9rM5rawpa1sbRvb2s72xhhrBzvayc52
savd7G4Pe9rL3vaxr/3s7wAHOsjBDnGowxzuCEc6ytGOcazjHO8EJzrJyU5x
qtOc7gxnOsvZznGu85zvAhe6yMUucanLXO4KV7rK1a5xretc7wY3usnNbnGr
29zuDne6y93uca/73O8BD3rIwx7xqMc87glPesrTnvGs5zzvBS96ycte8arX
vO4Nb3rL297xrve87wMf+sjHPvGpz3zuC1/6yte+Mc63vvO9H/zoJz/7xa9+
87s//Okvf/vHv/4zCAuCEEMNM57xTWBCE5nYJCY1mclNYbgpTWVq05jWdKY3
gxnNZGazmNVsZjeHEUb6H7IHgOw=
          "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANDn9CUqlJlZIYWMzESyGlpmZUbZJCMpInuVvUpCikSirOz5
M+495/bNLkop7BMEQauhIUEQZrj97O8AI4x0oIMc7BCHOswohzvCkY5ytGOM
NsZYxzrO8cY5wXgTnOgkJ5voFKc6zekmOcOZznK2c5xrsvNMcb4LTHWhaS5y
sUtc6jLTzTDTLJebbY655pnvCle6ytWuca0FFlrkOte7wY1ucrPFbnGrJZa6
ze3ucKe73O0e97rPMvdb7gEPesjDVnjESo9aZbXHPG6NJzxprac87RnPes7z
XvCil7zsFeus96rXvO4Nb3rL297xrve8b4ONPrDJhzb7yMc+scWnttrmM5/b
7gs7fOkrO31tl298a7c9vvO9H/zoJ3v97Be/+s3v/vCnv/ztH//6z//kPGCF

          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "2.83595599357144`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 2.83595599357144, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxFW3k8lc8Xtq9R7r2Wi3uvJSpKVEiL90hCItqVSjstJFQoS6SIFmurilKW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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
          180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
          193, 194, 195}], LineBox[CompressedData["
1:eJwt0uOSFgAAQNFvs21vtm2bm12budm12bZtuxfItm3bPs304zzAnbnBoWEh
PYMCgcBHDnKIwxzhKMc4zglOcorTnOEs5zjPBS5yictc4SrXuM4NbnKL29zh
Lve4zwMe8ojHPOEpz3jOC17yite84S3veM+H/w2f+MwXvvKN7/zgJ7/4zR8C
woOIQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd
waQnAxnJRGaykJVsZCcHOclFbvKQl3zkpwAFKURhilCUYhSnBCUpRWnKUJZy
lKcCFalEZapQlWpUpwY1qUVt6lCXeoRQnwY0pBGNaUJTmtGcFrSkFa1pQ1tC
aUd7OtCRTnSmC13pRnd68G/YMHrRmz70pR/9GcBABjGYIQxlGMMZQTgjGcVo
xjCWcYxnAhOZxGSmMJVpTGcGM5nFbOYwl3nMZwELWcRilrCUZSxnBStZxWrW
sJZ1rGcDG9nEZrawlW1sZwc72cVu9rCXfeznAH8Btgd5/g==
          "]], LineBox[CompressedData["
1:eJwV0OWDDwYAgOGfNh1jnDy9qWnDTDcTm+lmJu7EJjemu7unczZ9Ok5zNaa7
a9j0NvH48Lx/wBvcJrR+SKxAIBAkYWxlG9vZwU52sZs97GUf4eznAAc5xGGO
cJRjHCeCSKKIJoY/OMFJ/uQUpznDWc5xngtc5BKXucJVrnGdG9zkFre5w13u
cZ8H/MVDHvGYv/mHJzzlGc95wUte8S//8T+vecPb95NiBwKxiE0c4hKP+CQg
IR+QiMQkISnJSE4KUpKK1HxIGtLyEelITxAZyEgmMpOFrASTjezkICe5yE0e
PuYT8pKP/BSgIJ9SiMIUoSjFKE4JSvIZpShNGT6nLF9QjvJUoCKVqEwVqlKN
6tSgJrWoTR2+pC71qE8DvuJrGvINjWhME5rSjOa0oCWtaE0b2tKO9nTgWzry
HZ3oTBe6EkIo3ehOD3ryPT/Qi970oS/96M+P/MQABvIzgxjMEIYyjOGMYCSj
GM0YxjKO8UxgIpOYzBSmMo3pzGAms5jNHOYyj/ks4BcWsojFLGEpy1jOClay
itWs4VfW8hu/s471bGAjm9jMFsLYyja2s4Od7GI3e9jLPsLZzwEOcojDHOEo
xzhOBJFEEU0M7wD7P5cw
          "]], LineBox[CompressedData["
1:eJwNw2N0FgAAAMBvy7Zt27a97Frmsm3btm0b/7Ntcxl371260LCQnkGBQCDc
S8GBwGWveNVrXveGN73lbe9413ve94EPfeRjn/jUZz73hS995Wvf+NZ3vveD
H/3kZ7/41XC/+d0f/vSXv/3jX/8ZiBAIBBlsBCMaychGMarRjG4MYxrL2MYx
rvGMbwITmsjEJjGpyUxuClOaytSmMa3pTG8GM5rJzGYxq9nMbg5zmsvc5jGv
+cxvAQtayMIWsajFLG4JS1rK0paxrOUsbwUrWsnKVrGq1axuDWtay9rWsa71
DLG+DWxoIxvbxKY2s7ktbGkrW9vGtobazvZ2sKOd7GwXu9rN7vawp2H2srd9
7Gs/+zvAgQ5ysEMc6jCHO8KRjnK0YxzrOMc7wYlOcrJTnOo0pzvDmc5ytnOc
6zznu8CFLnKxS1zqMpe7wpWucrVrXOs617vBjW5ys1vc6ja3u8Od7nK3e9zr
Pvd7wIMe8rBHPOoxj3vCk57ytGc86znPe8GL/gcVf3zh
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "2.83595599357144`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2.83595599357144, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxNW3c8V//3t3fGe9jeb6tISKWFusdIkRFFKhShiFCoJKVEhIqySqmUkUJp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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTnZt2Vpctrm4bJvLbtnWlm1utdyysWUb73m6eL//
9rv5/uAm7au0CwwICMgiQm4oQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jE
Iz4JSEgiEpOEpCQjiOQEk4KUpCI1aUhLOtKTgYxkInNIb7KSjR/4kezkICe5
yE0e8pKP/BSgIIUoTBGKUozi/EQJSlKK0pShLD9TjvJUoCKVqEwVqlKN6tSg
JrWoTR3qUo/6NKAhjWhME5ryC81oTgta0orW/Eob2tKO9nSgI53oTBe60o3u
9KAnvehNH/rSj/4MYCCDGMwQhjKM4YxgJL8xitGMYSzjGM8EJjKJyUxhKtOY
zu/MYCazmM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjj/4k/VsYCOb2MwW
trKN7exgJ7vYzR72so/9HOAghzjMEY5yjL/4m+Oc4B9OcorTnOEs5zjPBf7l
Ipe4zBWuco3r3OAmt7jNHe5yj/s84D/+5yGPeMwTnvKM57zgJa94zRve8o73
fOAjn/jMF74SMv5AQhGaMIQlHOGJQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBC
EpGYJCQlGUEkJ5gUpCQVqUlDWtKRngxkJBOZA7//rW9104XL
          "]], LineBox[CompressedData["
1:eJwV0FVjFgQAQNGPEASkpCVHSvdgxUZKx0AapCTF0SndLd0NEirdSkiXKCgp
DUp3IyKHh3N/wA1qERP9daxAIJBSClKIwhShKMUoTjAlKEkIoYQRTgSliCSK
0pShLOUoTwU+oyKVqEwVqlKN6tSgJrWIpjZ1+Jy61KM+DWhIIxrThKZ8QTOa
04KWtOJLWtOGtrSjPR34io68nxBDJzrTha50ozs96EkvetOHvnxDP/ozgIEM
YjBDGMowhjOCkYxiNGMYyzjGM4FvmcgkJjOFqUxjOjOYySxmM4e5zGM+C1jI
IhazhKV8xzKWs4KVfM8P/MgqVrOGtaxjPRvYyCY2s4WtbOMnfmY7O9jJLn5h
N3vYyz72c4CDHOIwRzjKrxzjN37nOCf4gz85ySlOc4aznOMvznOBi1ziMle4
yjWu8zf/cIOb3OI2d7jLPe7zgIc84jFPeMoznvOCl7ziNf/yhv94y/8EYgcC
sYhNHOLyAfGIz4ckICGJ+IjEJCEpyUjOx6QgJalITRrSko5PSE8GMpKJzGQh
iKxkIzs5yEkuPiU3echLPvJTgIIUojBFKEoxihNMCUoSQihhhBNBKSKJojRl
eAc9U4cK
          "]], LineBox[CompressedData["
1:eJwNw4c6lQEAANCfN+lZCqVSZCeVFMK1RTISorRwCWUro4WKhGSUSlKh1+mc
7zuHsooSQhFBEIQ9HBkER4wy2hiPesxYj3vCk8Z5ytPGm+AZE00y2RRTTTPd
s2Z4zkzPe8GLZnnJbC97xRxzzfOq+RZYaMgiiy2x1DLLrbDSa1ZZ7XVrvGGt
ddbb4E0bvWWTzbZ421bbvONd273nfR/40Ed22GmXYbvt8bG99tnvE5864KBD
DjviqGOO+8znTjjplNO+8KWvfO0bZ5x1zre+873zLvjBRT+65LIrfnLVz665
7oabfvGrW37zuz/c9qc7/nLX3/7xr3vue+A//wMgdVWE
          "]], LineBox[CompressedData["
1:eJwNxGWADgYAANBPjMkxsdPTzcTkNNMd08bUmLvp2fSmme6OTcew6ZqcrnHq
wuHutKlp78d7WTuENAqOEwgEghQaNxC4xGWucJVrhBFOBJFcJ4ob3OQW0cQQ
y23ucJd73OcBD3nEfzzmCU95xnP+5wUvecVr3vCWdwTiBQJxiEs84vMBCUjI
hyQiMUlISjKS8xEpSMnHpCI1aUjLJwSRjvRkICOZyEwWPiUr2chODnKSi9zk
IS/5yE8BClKIwnxGEYpSjOJ8TglKUorSlKEsX1CO8lSgIpWoTBWqUo0vqU4N
alKL2tShLvWoTwMa0ojGNKEpzfiK5rSgJa1oTRva0o6vaU8HvqEjnehMF7ry
Ld3oznf0IJgQvqcnvehNH/rSj/78wAB+5CcGMojBDGEowxjOz/zCCEYyitGM
YSzjGM8EfmUik5jMFKYyjenMYCazmM0c5jKP+SxgIYtYzBKWsozf+J3lrGAl
q1jNGtayjvVs4A82sonN/MlfbGEr29jODnayi93sYS/7+Jv9HOAghzjMEf7h
KMc4zglOcorTnOEs5zjPv1zgIqFc4jJXuMo1wggngkiuE8UNbnKLaGKI5TZ3
uMs97vOA96XUmcE=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "1.8060772339316775`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 1.8060772339316775`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxFW3k8lc8XtpPdvdfOvbYkUYpKyHvskSUVrdZQRFS0yFaisrSoFC2IFCm0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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160}], LineBox[CompressedData["
1:eJwl01V0EAQYBeANkJRGEGkQRFrplgZJASlRQinpki5JpbtRGGP0aFjBRkq3
pEo30p0fh4fv/u/33D9Ly851OwUGBARkE/PdBQSxkGAWEcJilrCUZSxnBSsJ
ZRWrWcNa1rGeDWxkE2GEE0EkUWxmC9HEsJVtbGcHO9nFX+xmD3vZx34OcJBD
HOYIRznGcf7mBCc5xWnOcJZ/+Jf/OMd5LnCRS1zmCle5xnVucJNb3OZ/7nCX
e9znAQ95xGOe8JRnPOcFL3nFa94QoP9AYhGbOHxAXOIRnwQkJBEfkpgkJCUZ
yUlBSlLxEalJw8ek5RPSkZ4MZCQTmclC1sD3W/iU7OTgM3LyObnITR7yko/8
FOALvqQghShMEYpSjOKUoCSlKE0ZyvIV5ShPBSpSicpUoSrV+Jrq1KAmtahN
Hb6hLvWoz7c0oCGNaEwTvqMp3/MDzWhOC1ryIz/Rita0oS3t+Jn2dKAj756n
M13oSje604Oe/EIvetOHvvSjPwMYyCAGM4RfGcowhjOCkYziN35nNGMYyzjG
M4GJTGIyU5jKNKYzg5nMYjZzmMs8/uBP5rOAIBYSzCJCWMwSlrKM5axgJaGs
YjVrWMs61rOBjWwijHAiiCSKzWwhmhi2so23OjSacg==
          "]], LineBox[CompressedData["
1:eJwVz1VgFQQAQNG3AdLSDcIkpEtASmmRVkpKQFpio7tBaRTpDpUO6ZIUGM2K
bqS7S8Ljx7n/N6RFWO3QoEAgkEz2sJd9hLOfAxzkEIc5wlGOEUEkUUQTw3FO
cJJTnOYMZznHeS5wkUtc5gr/cJVrXOcGN7nFbe5wl3vc5wEPecRjnvCUZzzn
BS95xWv+5Q1vecf7/6eDA4EggolFbOLwAXGJR3wSkJBEJOZDkpCUZCQnBSlJ
RWrSkJZ0pCcDGcnER2QmCyF8TFaykZ0cfEJOcpGbPOQlH/kpQEEKUZhPKUJR
ivEZxSlBSUpRms/5gjKUpRzlqUBFKvEllfmKKlSlGtWpQU1q8TXfUJs61KUe
9fmWBjSkEY1pwnc0pRnN+Z4WtKQVrWlDW9rxA+3pQEc6EUoYnelCV7rRnR70
pBe96UNf+tGfAQxkEIMZwlCGMZwf+YkRjGQUoxnDWMYxnp/5hQn8ykQmMZkp
TGUa05nBTGYxmznMZR7zWcBv/M4fLGQRi1nCUpaxnBWsZBV/spo1rGUd69nA
RjaxmS1s5S+2sZ0d7GQXu/mbPexlH+Hs5wAHOcRhjnCUY0QQSRTRxPAfqRWQ
uA==
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMDHEAbS3cjobkmVRkq6SzploxEVFERpkC7p7lQ6pLvXtNIt
JSjIfdyFdAhrGBonEAgEKzwoEIggkiiiiSGWS1zmCle5xnVu8Cd/cZNb3OYO
d7nHfR7wkEc85glP+ZtnPOcFL3nFP7zmDf/yH295x/8E4gYCcQgiLh8Qj/gE
k4CEfEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjKThax8RDZCyE4OcpKL3OQh
L/nITwEKUojCFKEoxShOCUryMaUoTRnKUo7yfMKnfEYFKlKJylShKtWozufU
oCa1qE0dvqAu9ahPAxrSiMY0oSnNaE4LWtKK1rShLV/SjvZ0oCOd6EwXutKN
7vSgJ1/Ri1DC6E0f+tKP/gxgIIP4msF8w7d8xxCG8j0/MIzh/MgIfuJnRjKK
0YxhLOMYzwQm8guTmMwUpjKN6cxgJrOYzRx+ZS7zmM8CFrKIxSxhKctYzgpW
sorVrGEt61jPBjayic1s4Td+Zyvb2M4OdrKL3exhL/v4g/0c4CCHOMwRjnKM
45zgJKc4zRnOco7zXOAi4UQQSRTRxBDLe4CBig4=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1.8060772339316775`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -1.8060772339316775`, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9230422736668377`*^9, 3.923042309308533*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"b5fc1e5d-e78a-44bd-810e-e985b95796fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
  "perturbed1", ",", "perturbed2", ",", " ", "unperturbed1", ",", 
   "unperturbed2"}], "]"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"145077aa-99ee-403c-a95c-5be726dea6df"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxEW3c81t8XtzfxPPZ4hoeH8iglWvicJJFQKUlFSouiYZWyoiGRllAoCRVl
R+r5aBkZIcpISEZ2wx6/+1XP5+cfr+O87/3cc+69Z9xz0Pe4b97Hw8XFdVyA
i+u/30u+xVjJjWRgXHM/C/FLeqLzXOYVYE4tNUXVGdp4+VvZWiHZl5hbU+6R
Ji9tvGWRKkl4CscmzjZKxdto411H/mO8w0QjLwSvU9TGv7ywshGH91gz+mtu
Pwv/IHxO+k1+NcbKre5SfcrCq+bw9dh6N/CS82bhMuJT/Z+qP2Prr6qZX3Vm
4RufXMhU9GzBSsOSa+7qs/Ct//1drQ3zWzWvyIrGwhc9+PFwQu0bdm2WP8Bb
lIUv8cmXeeH5HXtxe2TtyJQW/npu/k7sg+XJm/OHtfAjj2SWu1zuwvy/je1R
6dPCne4tGzSc7sXy5nBauI75fx/ow842xPZhDVp4RJgyCUvpw/Z730xxQLQ2
T+Jpq7YhLEP1LFd1pRZuPbeeYWwR1hbTjOihCx9YrN3D2MlFWs3wQQtP49Hy
0cv7hen77X1RXKGFC8zp9Te2yu7dy+sIr2n5+5vlyt/Y6ngVZX+Ef2xtpH87
cwSTHnvh9q5WC38xt64RzMKVGnv5oxb+VWhM+M74CHZX0vTTmzotfNh2aEnc
izFi/VrmJfU2KeOY+nxNhkaLFu7x359zx7FtRz11hRA9clsgUGzNFMYdFyJj
/kMLXzAn7xSmZLAl90O3Fm5x7InU/aYpzPD7xtcLe5B8J0y41nfPYHsW/KIe
/62Ft/033ZFZbNLtjXc8oqWkPHDxyVksIa6ce+APGq9odP/4ay7Ia8y43jCr
hW+Y0w83DOHPZN9zsfDJK8HBHhHcsOII9XIQLwtf0/H6ZjKZBy7XCm34IcLC
NefWwwPOr6JYbWIsPMx9vZeMKi8onw7Yai+FaMOvBev38cL93OKnx2RYOO+c
Pvkglafk/g15Fi6Z/cVuQzYfGEQutBOhsvAdD61Wpj7jg4OkdbWbEd0yt35+
kGKMn8ljsHCnSJ4QRREBsMPDevrms3CfkyGeNUYCkGF7X/Izogvm9CoAP56k
zmouZOGPp0zd43YJwhODKV5cl4VX02rMDhYLQutQVFovom/+J665EEw2OOk3
LmPhw0U+jR5ZQmCWR1qYbcDCb+18/cLCShieGc8/sNOQhR+b2x9hSHKdP/kG
WDiuOZsVLCoCGzxLK2tMWLi678OX22pFILZUf6uyKeufPkVhgQq/xA8zFn71
qNTz9H2iMPTSNU5jAwvf8j2u+YytGDRumC/BtOLoUwwyNmj/ttrIwu+m75b/
UCQGBqy8NPZmFl4kqbcQ/yQOkT4+9qe2snC+OX1KwG7d1c5Ttiy8v7tY/w1V
An7FRGen2LFwg3wPf9a2eaCtm7yfspOFf53T5zy4LaqqNI1o3qsRMvv954Fy
67ZrQ7tYuJrI4fWHXSQB37h3p+IeFv5lDi8JD770z+xEtNv9t7fNjkqCSoLq
2H1EP2DRImryJYFz/y3m5JWChz/WTSsdYOGWS7lPqlRLgb3hBW+rwyz82dz+
SEGsotzoelcWLs78eVLnmxSE3vbc4ezCwplz8pNg7VhVNJc7Cz/989KqhUvJ
0Oy9RMTCg4Vfn9svMngFj7uZHWfhHdfXTPJtJ8O5/a1Rp46ycJ45fUiD2QTm
pO2J7A+N59iDaGmIozwWOHWKhR+d2z9p6Iv9kJSP7Nes87390hXS4LmijtfQ
k3PeZODxt5tPR04ifSxrruDnloWU+pikVf6c/ZSFxb1ndfp90XnQMx/KxmTh
gViAaZ8PC8+fk08WXGseSiWdYeF6+gHYt0Ny4Ef7md0SxJFPDlQGfc+qo/ms
brG8FmfIQYql3TnclyOfPJxOKOf2DGDhim3snp5aefBJ/dhwL4QjnwLUZqY4
RgeycPv6+akldAUQ+8Vb0n2GI58C9BVp1kah7yV+fydfb6QI+k/oTQXnOfIp
gu7+Am7PsyxcTKYtMy1SEfrkn7tcIuRTAp3PR8T0gpF9rzu08/hDJXj3Zrzc
6iLnfinBoUWTsU2IH7H3RKgwtzI8DK3XKEbr1ZiTTxm208z7XNF6f7KKe6/L
qgCvmICAXyhHPhVo9N70qRvxF5wzCppyVwHfWGXD7ECOfBR4d8fy65ZzLHz9
xpOOKmcpkFxQU7v7Ekc+Cmzjpy3PRHxvu4nK+BYKzNORu7oviCMfFca2jFbx
IHmZdaJvfw5SQYO2rE847J/+STTwKdfeZob4sDLO4yyTBsO++kU9aPyc3ztC
gyE/13XBiJ9ado03MJ0GmtFL48+j8df+W38pDRqzpX/kIf7W0IcOCV9o0P8w
d9IC6XPuHqjRofzCPIeO/+ZfM7KRso8OrtpZVR1oPPd/4gXQQfh9322RC0i/
an9sHl+nw0Ez6eLrZzn3gw734wP8tRA/tO5O+XslVaArlRXMv4zu339sfVW4
YzpatA7x1/mdvfvIQhUizn26WYbGq8/pXxUw1nHB3YjvFpJwTCxVFZ715Rvk
IX0Z8X96+u2jKuTeFhCuuvhP3n5VeNmw/IsHwuMXPwTf5WFAQuXydT/RfHPi
mDNgLPvCi3OI3y+rncS1mwE1Z07ta0bzVa21s0q5xAAe/m2rh9F8c5+/z4Dd
eb+U3P9bX6Kcls9zBhRrSSn3Ivye8MxpsS4G5BXeKp9B+L9xixrwFovrJ174
P214x3J6x3N1OGXxwHLwEwMSN+jseVWgDjddBqWfvmfA6E2BwoWF6sD5Hn3D
T+n9CP9Eyd3ywmkGBKcyPcoRfv6envCVRxkg7P/u+EqE58jTLCRcdQzhV4xy
z7eXYkDrKbuT+4vUgaOPLy8VjvgjvuKnhSyVV6pQeulzp0eOOnD0Kx/ktjIC
8SNl7fhd7FUhj2dtaAgaz9mfj6cPXb6L+G8rQ07ai6qCm9mR2Wg0nrO/GWt5
SnMR//gehXfHE+nwqviKyRM0nnM+MllHHKoQf+GPiysTttDhSUHI2/doPOd8
rbk5UNmL+Oc2FSgc76PBrNxl1S40nnM+Kwub0sSQvK/edrCG79BA1zJhq0Tu
P/nQ+V4qW3pvCeKH7BqZctajQXMhLXXxK3Xg3A8K/3dXB8S32KTw4m4lFR65
pPMdQOM590t5vW/rFcQ/dttfOWKKAo/WJzy8jsZz7qdMSsyvMsTftOzKq/NO
FNjauj2tGY3n3G+SZk2u+At1iJ/clTs/XAUYK5Ovyr1WB459+C41stMe8dM7
3ggn/FYG/0c2gj556sCxL7fT6wwyEf91TsbWy1Rl2Kd+M/c1Gs+xTyaVRbWy
L9UhWnvn/PHzSmDjGsVr8kwdOPaNbP6s+CLidxoLRj18qgj7M3nv3n/DkU8R
lBPGu8XY6HsznfQkJUX49iFS1SqfI58CXE8pWHIP8Y3aT7e6rVYA9uLta0ve
cuRTgAMVl8oscHVYgjk8zn8iDx9Cp9MfFHDkkwfX3KFpUbRfim45h95Uy0GO
f/O4UfE//SP/oB512vA74pvIfVq80UQOeLwe5u1G+uT4l07rKOlGpO8a+7Av
V51kQZD/0IxiKUc+WXj2o1a5H+mDfQ1kQxpkIKj50vnIlxz5ZODrBe9eGlrv
b/FD0kVD0nBRL0PH/T1HPmlgCXqNer9TB0cNoWJPd2lw/JilY13EkU8alN4X
ev5G6x0+tSJjuT8ZHsQE2W6o5MhHhqUZ9Pm30Hqyv/64byBAhjcaT33T3nDk
I0Hk8wxVZ/Q9hVrsU58YCfZGuMoUVnPuhxR4xh9ws6tQh96h1C09d6Sg5oWU
2rMSdB7/xRcmq88ln6hSB+0D8ezv0ZKgExVp/KxOHTjxiqPDT7dMNN/lsf4F
J/Ql4anYttSDaD5O/MOnMVEo8VEdwj4PGSVvkIAVocq5yo3qwImnXkSRBP3r
1eHIpgQDk3hx+DV+nO9GjTpw4rMue6vFfz6rg59nH3sbiudWdGo5RbZw9C8K
5plfjXc1qcPnyfpj1dUiwPV6XLn2E7ov/+LHLmOVutgvaLyExbJkfyHIYdS7
u7Qj+/YvHn29IFkv7Ctav9FrI0seIdBMck5f38w53wIwYDOlP9OqDvcfv6Zl
xPGDcXzutTMdnP3lh5is0idZbei8PPiqGc7iB4cbRQsOo/Vx4m8B3b0ZuxB/
+8rHpQeLeWCCVhEx2M6RjwfK188PjUbfHziWP3+zOQ/khiZV+TVx5OOGstXS
Bf2Idkhp0pHl5oJrEhed+RHNyTc6M2tli9F+tAqdVvxyawYrD70Y/ROdD07+
4j756KRXOTpvXVWaUo8mMNb8e/ZS6Lxw8p/UvqfHFqH7Jeu7tG65yRhmf4gy
vDNDHTj5ldz7wetCaeoQIQsrl939gy35VEa6m6IOnHwtQpyHMXNdHeUVursX
2g5jD87hVD5vdeDkf45euk9HPdXB7s+ZyODZIWzd7+YjqR7qUG1b6LHOZwhr
mJNDHTj55e7KimePLNVBfvfqEzdYPRhd8w1dSR/Zn3/5akhgU2iIkjr0b1s7
lJXQhpn+N6xDDSpImx8pW7Vhq6yGrNNa1YCTD8d9DgnQb1EDzLd796GIVkx5
yOHEzXo1uL9LR8NAswkTimqNHXuqBpx8u08jU8ElQg1q9u8dSpX7iAlJzO+I
Oa0Gloon5C1FPmDZ/+F2qAEnn6eUbLBVW4i+n3HTRvVkIZaQ2mrNI6AGkpsc
ex5038NU/5OrhgF//e1nA41fEtQVmQwwPtVsErIsg81VIKf6HvlRsQDbbI80
NvvKP795/u/87ApT/Yf3hRhwjjdV3GrwPTuoWsjYu0UVnkqNjj6GKvbMLPph
q8Kr8v5HIF3D9mg+/S31nCokTvQtUSirZX8Q6tz7aIcq2MvlwaOldezD//xm
+h+XxdWxdeyKG55yrRqqEP9Xfva35G1u88boMLHiBz4k3sBu/G9/0uhwwqhy
mXhmA1ty6x6n5Et0+L3CtYJ8o5HdZK1LMt1Eh/Zllixbqyb2un9+0znvu4dw
XhO7RtZgyvQHDYr5N24WxpvYnzrUeNTraZAxJSHc29/EntNnLA0e7mMmLapo
Ykv/eBIvv5sGn4wSKrAbTezhoMTpmfU02Lk29MYi/Sa26j+/+ajTccXZrkZ2
L7Pb5OhrKgwyeDUNf35m0+b4VEKei9fOxhW6UMD5z5ei5Z/r2MavR0c2yFMA
M9f1DVtSx576T3+zKnDOyGrQFunr6uv1X/blqkDGs3Ipm5017Eq5Lvu721XA
WS3a1iy2iv15Lm5Rhpt2Q+Gf51Wwa59vaFidqEzs19T3nd+q6Mrgvjmo49KW
InbWPz9pqlDW07gmhy2fsftG/Q4lWHO1Rd3q7Um2oF1URGWNIjwKEI0OPm/H
Dp+LKxTh1ibNFh33w+yp09T8qteK8PRP4t7KxKfshVliJpmKinC9oWLIi+sV
e7vf7AxlWIH4fhjNI31htQIsEr+zw5tcwu4ccG/zfasA++IOjdNTS9ku//zq
4rUfIjSqa9kJVeKNHUcUCH19kposEd6uAPeOnFzecqiJbbrHoq5PCuU5Jim3
DSmt7LetvvNf1cmD4d/7xW7fEnRc7YU8xIZu/mLo3sb+rNPvcTVTHj69uRbo
3djGnruf9+Xh0d/7y97wLbQxWV0ewgrW86Y+72Zf0ugy3tInB7aLlc/kBPWy
6f/8svxfe8DOalhWftpTDukjzKLPY4B98cCay2XL5ICLnpK7LX6Q7S3v/Pw4
SQ7pc87esHPcD/jpFcrCOrOdrq2/hv/urz/KI3PfanXM/8XepOZyJWeRLEzM
7fsvdq1wb9H7QRkw7j8bq5T45+/+Ir89nn7RzWDjCNtmnvXu4BUykPHXHrLv
icatExSXgVMpohlB38f+nt8d0qB7PjTq65ZxNq0y1PSJvjQc/Gtf2Qsf9Ik8
kJKGMalYjbDSSXbEP79t30x19tWeYr9dRXHZxiAD5a+9Zr/V1GIrjZLgrAmW
2rSFCzf954dTdhYUfXjMhUv+uM4oKpOEv3/nxlOSG/hMQBIW/DjR5G7Mg/+V
SxySoOehWxsPPtK6i4u5WQya4oexyGBePNa1/DL3URHwNrs6JfeaFz/4z09O
z43jxe9amAfm1QiB0cP+Tc5pfPhy/c22FccEICvE/9LjX3x4/T+/l/CzBjoO
8+Ot6xef2r2eF+jW1yLNj/DjExcCEwPMeKH37efE+V/58TX//JjtY2pitpQA
7t4qs228dxbjj8TM9wcL4EePheYOP5/ALDJXFbKiBfA9//xS9l//ixclM2Jf
CyM/xItfKFYXxA9srnkZz/sTSwPtIOvlgrjhPz/TZBwbkLJJEI9UL/v0+uwg
VjLy5whNUQg/33B6QVFrBebfYNvpZi/0L+/pLozk7pyuyxbCrwz4bfmmU89m
xdK0XESE8c/kh59XLPrOdv6gKzp9RPjfu+ow+2rKovcG1cI4n8eGrXkHxtlZ
RtcMXtQL4zb8GxoDZCfYzMVrLBcyRP69e3Lj6ecLcywXieBnlu5zF83nwx95
zvbVLBDBjePsFR8qCeD8IbM5gcoi/94hhfH0U0p3q9HvHwOylsOz4vhbQ4+L
FYj269tbL80lgZ+xsDxiuUj437uBFO7vmncuMU0Iv39FOGllEAnvvvrOOjlT
EB+1f5FiUS6Nb2lkKj45Ish5Z8EnEktzPq8TxK85JigKsmVwjn65i0+8XR0t
i1+qDux96Cjw711BDp8VPXuWR1oAd7sqfalBQx4fGfeTXZDPj98LPpaj+UUe
3yavWP7Ugp/zDoIPHrcdY6HzkZQxqmF4RBFPnN1SstOdD59Ki6V1n1fCv4ko
3ZtZx/fv3UYJl0hw8jiix4e/S1Kr9OdVxjnnb5D+S0/WXxk/HDCWa7CLl/NO
gcs3rBYNUeDFF94JX9b8mILbnU0X3fGZB6/y6IqsN6XieyNfrI4M5uG8O+Ck
Wlte3m/c+Ez+Jl7NLzRceH/Nr4VJ3Jx3A1zzyEpHAT9u3PHN4WoVUzrOuU8G
DQ+OSkTS8fCJL6T6t7PsLLF9jSEfVHEDkZy0G5Uz7Gt//TOuv3uDd/aHSbbY
Zod6+jI1vOz5YKzc8VH2su6TXN6b1HFlbuHGcO5R9t88UB1f7dsmUTw4wj7Q
MBB7/pg6zrEnzzOEr+73VMc9zEPCixcOs+fEDWDiwsnLXznPH2Z/f53l1YVo
jn17H7p8OC6Qifc/HVIr5h5mQ0Gp7LlzTLz1HWvocGsve1eCY7/3GBP/PXjq
IOnND/bcMGENnGN/zY+rpaw11cA1fWlOJg0d7EOvLpjI7NHA+9tzt4pZt7Fv
RDpnWYZr4Bz7vn/gotXJKxr4qT/MG5SJVvbfvFwDz+q2WzdzqZH9Y4Fdb8RL
DZzjP7bqM4BepYGHcefnO/BWscGgTNLvhwbO8U8OdZcz8qY0cPnxa5uPTrxi
T+OB7zT4NHFOfHRt3tfpDgVNPGBi25V0v51YdOrjd3KKmjitu8znxGwkNpe3
KGnid8poL/eEvsHCKp6M2czXJOorT067tnQs0MSvvVjaZGVSit0MyZluR/yP
e4yjn/vUYQYxRpISLE2ivmLXo1+khehbh7HK+YKfsVSV3+dPIbwy2Vby4Vgr
llS68PQlqiZRX/mm0MLPRDTrecfwZ+M2LOxYmq0JRROPSU4bZou3E+sTm5On
A6Pr28uvkdHEJyhwLGhJJ7a1ZUtKlKgmUX95TC9a/lVYE3/Xtm09K78L+/RK
sCFRQBOPixk/tOvPD8xeZdedvN8aRP1lZuWB8Wf9GriA+NHobaKD2I7Ezh3S
rRq4vbL5zqB7g9jw4feBlU0aeC82lbPFYOhvPapeg6jH7GxtW7yqQgNnXn1x
OV35J6Yy7nasEtfAL5iRU+uMf2GXH7VIF+VoEPWYfSsXLjybpoEv0zbpnXfw
NxYn9YRWnqSBO22SXSWP7DLnPHw8n152LWcEE24xN9O5pEHUZ7rf6PAcCtXA
Y2x/5h+VHMVOT09fs7uggS+UcfHk5xnHxr7xCjgd1SDqMTt3ddtfd9XA3586
W6hQPIGt7X3vaeiogT/Nf7lvnt0kZhRXttFhmwZRn0n5tsnf2VIDd5E5dPzG
02nsq0tba42RBu4Y3CMl4zKDiQ5Iddes0CDqM1LDhbliizTwx7ht2g1BLrio
qO7ioqGBr0qdUTSb4oLxHVF7QV6DqM807csh88lo4HLDenQWmxs49+l0m2fY
vmM8kHHGaEXVFJOoz1QOmeTWIJoVNpx1NYsHjrmGTKUgmpMPWhbblN3pYuKH
7pDZt76h/HBH8rrtdUyi/rJk/8pAo49MvM/DN4ifSwAspxPJ62qYRL1lgefh
osevmPiR3og3tq6CwHjC2DeawyTqK+oZpHv1mUw8N0iezGMgDKZOk4FS6Uyi
nlIblpWTeJ+JV1/umf3DJwIdPLUj5neYRP3EaZf6rdEoJm5UerhH6YAYjM1b
OKJzhUnUS7TlNVqywpi4yr0hOVqaGOx0WhMrGcok6iNNK0PO5gcxcYfgo9VF
eyWAY8+20eI3P9w1Dy6fz9wweZJJ1Ede8d0tVj7FxA8PVreJnZkH711iXmCI
LtbT3RK0QxJ0qNdj7I4zifqIzG5H7jhEBwbaZYoHSAJ/d1WLEaIng2N6jLMk
wUroTNFNd+bf9+9SSRDV/2GzDNHhXrKRWq2SEMLTiRe4MfEtIy83XBGRAsH3
WUF+h5lEPYU/IK9aENFhb7Pr0WmBiIbauiOuyB6/fjehukcKTEkyBjGHmH/9
UoAUnPlau1cM0WknayE8XgpwZyfrrQeZ+OBhrtyRfClwYe9gd+5nEvWYX6tW
kI0RXf/gTvfiaSlYsDW98TGiN5To7793kAS7HFcNv9rNJOozMgy3CD0nJh65
zNK/sIAEOhW/fFMR3ZP1dluUAhkCXFWkbXcyiXqNrViDcjGit0UGJx/zJoOb
G1nHdBfyB0FcLRvfk0F/T8CD03ZMon5De/67fgDReQnuaw/pSoPPuj7RY9uZ
+PfQqcTcM9Jwa032QbWtTKKe4xQcOP8motfw6+jmD0jDPdr3Rwq2TLwbm1bO
0pGB4gdaiw03M4n6Dqk6LTwN0ZMH+dd4psqAy0qrJYttmHhGsbyRbocMiGnm
5T2zZhL1HmsxNm3RRiYeu+KKoREmC7parHQ3xD8Z7eA64iwL8ae2dGZbc/Qv
C9mqX0TFEe1zscJOL1oWqq575m+1YuI31q5wri+ShVrRuqXxiOa859HeDHDP
WiJ+v/hl01+ycMcycNtGROdfef79NkUO8O+fbt+2/Cevvhz0tPtm8CJav+WB
4lFLOSh3j1i+awMTv/DOMMrCVw7SqxpbH21gEvWmBrWjXxQQLa1CimmqlwMJ
eqvGVUR7XlYO1OKWh9Rwii7/eiZRf9p5WVTWC9HDGUIvuiPkYWLr0Nc+RN8d
3HpIPVcenp3gmnfbjEnUo1j5WRo85kxchFE3kGqmAAXqrWEBiLZ94EByclUA
7c9nVjmvYxL1qfSDZmEliI6YMhGZz60I8w/cKFuL5kvqPPa2jqYIdYyzi7aZ
Mol6lTXtc3c+om0Sop+55StCjyRVUR+N1y+hdvnWK4L7wdP67muZRP3KKfD6
hQ+Ijv5TEBl0TAnO60WUWqDx6UPX6zaEKcEyVdFtySZMop5lRQqVl0L4x+t8
9Uq6lEB7U+2NDMSfPG4mKrhAGeYZpHOJr+XoXxkmegxs8hD/3puI+6+MleGO
8gx1B6K/f3a52RWiDD3cJ9tyEc15r7Y9sUvYGdFtpAmXt3eUgXdtaq8Ion/8
Ka1ntymDm5HtxH6Tf/KiPN7yqPk7WUST8NnhqjFliPtdch5fw8RTLfc7XTFU
ga7wkCZlEyZRT1sSCypViH/phPSR6lsqUBzctcMI8Z/cOLE9NF0FjJ/Kvu4y
ZhL1taBXbBFrhJ+57+Vqt5ECa/gOPHmB6JJVWytqnSlgXJK77pQxk6i3hUyG
j9UjevdN1Q3FglQo112k8N/4pG+HahcrUeEGfXqFsjGTqL+9S07Z4YPonDXz
dtPZVHCsP6c8hGgp185rd6upcH2PlM/71UyiHieq0UPTQHyx1SGvl66iATPs
WmQcon8fDtwgaUIDtcg7888hPKd+oVhZcrgN0QsCxKjVN2kgXhMZY4fwF5yo
TrbxNHDfsTp3PeJz6iEG/XHVTxD9wvx2ArOCBt7qduVHEf3ls9mlmJ80uHIs
QKQK0XNxyQgNrJqTl99AdBIW61Y+QQMRviXLtyH6UFPA/j00OghxVYfmIJpT
j9FXnLh1GtH3rhcGnNCkw6pjWCiG6AcmZ2c0rejg83t48A5H3s10qH33vGIf
ohm8tmwlWzpk8nHHz0e0cWOny4AvHWyZgbIXEM2pB+Hbs7I3IlqDpD4QmEqH
YucSxReI3rt42ntdBh0CkzLvvgMmUT/ccPywshbim/h/rRDiV4W07yd3RSFa
an1VdbyYKvxOUrv5AJhEPVGpe10SF+K37wiXCNutCjbsQglvRAdnO2CTB1RB
4u4SzUsIz6l/HZV4If0d0bqLcV2xQlX4wVh1aAfCX+l/vnH7a1WYt/nPkxPA
JOqLdnmF/hWIxjWepF+UY8DDepXXaxB+WDQmKZ/CgHk7xm87Ij6nPndfqGVL
PqJXZL9s5TvBgHMp1qGLEN5UktWrdIoBUwaiJ6wQn1P/G2dT5FL+wz9JUvGr
ZMCtLUarKQivfXd9o38dA94MuxdjiM+pL+6my+6IRjSv8wP6qS0jnP4p6Fh+
oDc7EOX1+o3btQe1iffmFoNtvltbtcFJ7Pab1qkxLOYjt9uUjTbxXs2T4KOf
Y6QN/XZTh1KZU1jT3/4pWOygsy/CZQort78kaNLJIt6/ee2ud2h3sID/1vsV
P5qmMNLY8eTuryzi/dxzzIBem8qCgL1eZyRXcoHVPrFF726wwH/DBq0jr7nA
8/HWpVwXWcR7/D3burCaMyw4lnL7cbIWD5j97ccAOpdTR5c/D3yXRR5vF4t4
309Ynmc2vJMFN10Mrzun8gB7n8ls1w4WjE2PvFDM4oXgxU4bC9exiHrBnqyP
svxrWXBDXuRLVzcf9OuzU98sYRH1BpUzk9FViGbvW7tBZJgfsp/WzmzWZRH1
ilv8Jjsm1FhAVeydigsQhJ1W9MW7FVhEvYPRVLY9SJEFFbGXOjuFheF60qVD
5sosol7SFLaj+y4J0T/EP4xgImBLLpz8JMGCQUnuw2LRIrDiZUkPex6LqL94
FB6VLRJjQYL3zeMp8aKQw9gvcFOYBRaaMdM3yGIgfMrn+5AIi6jndExTTrsI
saDdUiN7mkccfK2zDmfwI3lvWHyODRWHBBn22hOCLKI+ZCB0W2gN4hsd03rN
PCQBrGei0MzDgmsrd5mPzEiAze27/X/4WES9ySBiuI+XlwUie/fqKZfOA9Pw
qGdZ01pEveqKR5yQFzfSX/omMfE+SXC8dfJ+NZqfE/91RuS4uXGxIDn+kdJJ
ayl4nod/jJnUIuplJokT+e9ntaD19pnIkztI0DuwYN9F9H1OvCZg/nHyBOLb
H/8Zz4+T4E7YXvJz9P3LCygNe+TIsCr1OTcbzc+J19J73Gk2CF+iosD11osM
dw4uE36A8Gaqd0ONK8nAfb298jnCc+K1VuOQx9sRftzeZ222tjQMZvz5kY3w
FtRegYlgaahZ+ft1PcJz4rUlF41wX4TvFBSteNMhDfMi7F82I3zHKi3Dm6tk
YNj8srYAN4uoV9Kav1g/Rfjjj34mi9ySAXV17AoLyc+JzyRph84NIT4/Hlry
PlEWpgej5msg/XHiK6bKLvNl6PvmJZtlXAXk4N5w9otHaDwnPjIQP1ofgPgX
Bw5TMyXlwegm1+XX/CyiXvup75dnGeIfcRY0/uQjD9EqDwt00fdqhK5aSZfL
g2JXv68DD4uo/9rrXzckofXvy2sfkdJRAPDm1/lPXraKzc3rQQowsWr/53s8
LKKeXL9ZqtUW4U1e2NDNuhRARi7SkI3wQWInPyusUATfftLJbzwsoj59GrM+
H4XwhWbWr33iFEE59o3aLMJftBH4eH9QEUqUMyupvCyi3r2OEZ1bi/DJkmLm
IZuU4JRY6QgD6ZsT/5hPHNIVRfMHfdWDwm3K8LOQtmcbOu+c+OVak9MvQ8Q/
xr0r5zlbGfq9TySeReM58cfU+y0ShxF/fm+V2883KrD9DPtbniCLqPd7HYzK
uoH45TW3eySWUKBCVKpzDOmTNXVwKDeAAvPr6qSF+VhE/wB5oIH+/D/9lDhp
KvWg8fFNQSr/6UdpQH3fMiocUp2cWcDHIvoR1kfw3/3v/mEUg5WqCVTAVo0Y
GiF8WeWyFfIDVLDjqjA259wHFG9UHXx8ZgLh156yXnNViwb7lo0670D4gd+L
2g9spkGs5DOWM8Jz4g0h7Sx+GaTPV7z0+KFgGsxzOrjTZEaL6Le439ofwkJ8
yxt8kpcF6LDk0KUwT2RPOPFBd4q32WrEpwjc3tu5ig4nYsNbXNF4jn/fdCj6
mg3iXxh7KG79gg5+KvezY9F4jj+ftlFO3Yv4qnyuapO/UXxQtaSpCK1Xs2t/
jKWSKtB21p54hdbL8ede5P63xxB+ZmoV9/GNyH/TGNerED5+cLIv00sVZn8Z
iFQhPMef91aJatkhvMMYo6DrkSpc+q0X1YTwK2gFGxRqVCG1qluskaMP5M8z
dAyHLiB8N4//0Z2CDChx9JTtRHhZqWsxAdoMGAo9/PAbwnP8ecKRNoerCP+g
1sf4wx4GbPmtig0ifMRMYEH3BQZYWlSJ9SE8x58b6/pHxSD8y1/6FmteMqBz
dmTFKMILFjpc29SB4gebiu2/EJ7jz7l272Xf5f0/3aPaMnyqgwLNr17ZdA4y
IDuykTrVRkF+YMdEWyYDmq8PSNp3UYjv7Q2q7HJCeL7djz67X2fApkxmbRvC
7/T+fejMNga82njljhHCc+SJF+FNNUF41+6ajtHlDHh0fZHya4S/ullzj+KU
Kkx77rlCQXiOvnbbKgWrIjy3+bKVfl9UIXx2AOIRPnCXFyM/QRXExDo1xjsp
xH4c57cWMEb4Tq/OKzxBquBcE37IE+FTsp6MbV+L+Hjy2QqE5+y3XEvGovJv
FEjt8rwRzFSFmiNVsSYI368avny6B8WH80/FxyA85zyF3K2YuoHwHR3Oqzwu
o/g0Zu/xPnTPOOdxw8PFNbaIP6y7Yrz1CB0GOwwl+5ooxHl2vDjfUBzxl1X/
jnlXTwPdNREie9F4zn1wHKNG5rVToDiR5liSS4PCd/KXljZRiPuU4Mj/1Qbx
90xoOzTvpEEGufZx/lcKtFrlVjvRafBzGVNlFsnPua8tpy/0fkXyHEz8pWTK
TYOubbkigPBHd0kkG4RRYa01/UQAwnPsgcLysbD7CC958MHlzRZU6Nvc9SSz
hQINleLbXtdRgLc5wrQfrZ9jb4x3VEYWtlLg0x33NOHrFHh+WCNYAuG90+5+
3k5FengT72iM8Bx75uZtVi6A8JBz7qTbfhWgDOWY2yP9cuzh6dK73bpofeds
nibl01Xg0ry0Is1PFMKe/o7hPYih+aeO5SZ1jSvBi1fmRlfR+jn2uNf7KEPt
C5pPdFzTLVMJunJeVpV+pBD2fGDIVq8Z6XPJj6M1djOKMF4e/PPnZwqka5pO
xF5RhINxll7DXyiEv2guSmrd3UiB/KDHtR6mKH8+NSS/H61nz1L7idpGBchd
c2fTlmYK4Y9M5+tivA0UoDY3lB8IVwCNMtOsWKS3KIHZMn11BVjNJv/2aqQQ
/q4zIGjx03p0HmL187Xq5WFosXNBaC0FsicOvi1zl4fh8+2frD9TCH8qfmU9
/SCSh/WMR2lznhxE3evJfN5IIfzxV+/I8XfVFLBXYA7e2i0H7txHP+LFFMKf
O8dcGGZXovtT4ejlaCkLG4/m75apoxDxgL509S2T90j/Oy+s6OuXAe8xDfGN
OIWIJ7oa4JEJmu9hdUKf9goZsBl2eOn7mgIfNo4vz+yWBsno9F/niilEvPJW
ML497RU6v5sa5Zj+0vDqVDEj/yUF5C1np7T0pMF/K3n++VcUIh6qLy4IHXhB
AbHtlumpb8jw1Erg4bp85OdSzvaqBpGh6GxB3PtCChFvSd5M8TuQR4GhZ4kf
UoXJ8FBDkUcqiwIuyXpaKVUkKFh1J2ZlLoWI53LSPsSdf0oBjyWsCAd5FN+p
KrR+zaUQ8WCCzKeZJyno3Ka4JqWESsGfuy6h9GgKEU+m6mBXiuKRvXESk2nN
kYQcczUr0QcUIh5doW1iFHMD2cPT8XK5EpLQONQ8U3yWQsSzsbdzPkuHUiB8
2/eIpYUScHLdg2f0EArcVLQXb3giAT3XeMvaEZ4TL/uveC8hfAat1+u+Zb2D
OGgkv1n71QfdL6l20a8scVhW73tk6ASFiMcbCu8fG3WjABamafeYVwweWVpH
/3GhgImTU+nWZFHQi9VOIO2hEPG+7HheT9ouCoREdepNPRQBqdNu4To7KKB1
aaZNmCoCJa/1PqlaUYh8QmD07ZnZ9RT4IZx/hbxVGOi7Xn7fao70U+mxsPya
EJiwaTnTyyhEfrJJ1sJFXJ8Cn49wB5nzCIFIqd4GNT1kD6MmWJ78gqDpGHUr
hEoh8h25QavkRAoFlls42HJlCcCXhl1CmxHdMSAf2HOCH7hcYCqJj0LkT94V
p1XCEZ0U5Xr9+gJ+4PR/tLVu0jVQ5IOtUUENm/tUiHzsgyNWxNupAsMHblu/
r+eFAcscX/k2FTBqPlX3spYHHkVuet5VqULke19O6p7tfq0Cknu+bFyyFPE3
L29zy1eBI8kyD/ivcIOajsWpQ09UiHyy6dvnO80JKiBhPn5s/DIXSFyMdxCP
UAGRSKam7yYuKF3GWioUpkLkq5bOzjerfVSgv39qjaD5LDbXz+GlAjJPegZ4
tGawNyuoWwqQnTTGCi8VP5vG6CdUjJk7VYh8eDVZPvmomQpsWZqbuExrAmP5
pLlvV1Ah8utlLRurReVVoGPrq8LutePYwMHSL1KI5kq9vilhwyjG6X/h5Ou8
6x9fCm1XhsfjjrTUrBFss+usakWLMqiJ652fvPob66/Ov3ArV5noF0vU30x+
cFcZhn9quhZM/8SGpe68bg5ThgU8vc8+rvmJdW44OzwdqEz0j5nv0LPZsUsZ
DthVLFUdG8RmEvdoxq1XhrJ1MeXx1gPY0f6dI/0LlYn+Mf0LDwKaZJWhxkSm
/IBHLxbScnxUUEoZhIxAd/hmF8bpxwn+rtNuL9GFYQeeG7VVKxH9ZZaq71TX
vFcCpyJTdZX5nZjT5YjYmXwlEODTI7l5NGNxghbpMluViH6xe03O5u8ElCAC
PzDRt/YjVj71K1FTUAk858WfKVhdinH6eQyomftXiJdgRtKiAlUFikT/2FN5
stalB4rQOR2n7SlagO24UcKi2SjCXj3Pm+9N4zDco2t3Qawi3DCzSFdamIsp
xZeTh1YpgtxcQJKLdX9LYuqvVITvwtnhJ7TeYpz+nrK3tvtHtr3DLiYO1WU8
VSC+582NPZZJU4D194fKP379gC24QYrXXKoA1+/wlktqVGPf4zPzfmorgLFG
5OILmtV/9xvRHHkzhqYD5d7Ig2VGYywW9AmLCbg9opctDwMX/ctTVD5jnH4f
g7n9aMaqV8V9rdklD36+MuTX0i2YS8Ey9VRMHhjnFslZjH792+ehJE/0620+
29BbMSkHxTt202WPtmNdfipfjn2QA049NczXv3HhXTnwfCBWTTvYgXH6hTIT
Gu/q/PqOpavee/pivxyxnxPMAZu3G1HeGWZgN7Cp5+9+CMuBZreISOCNHmyw
81b8Nx45ODWntx4sQb/MyIFLDuXHPavWS/3ATmXGv180JkucL5ucpeytBbLg
cizwrt+Wfuz8p8OCLvdlod743ba3jwYwTr8R5/x6B+8TtlolCwEHXNV2XP6J
iRx9m5Y9JgNScZqlbdd+YrDK/ZHHqAxxP5x/lcg6FstAdtJMwKXo39j40got
i2QZaHul90xlwQjG6U8y4zcranwygj12t2U77pIh7mNMuvGv5dtlQLVXs6ZP
cxSrSdZZnLxRBnTlPgcfqRrDQFvxfr+sDHHfJ3KCAmp5ZEBTcp5o68wE5h3Y
fMy9Xhpq9vebuThOYjeMV5gHVkoT9qPO1pR+66k0eLU/OBGgN43paJz1uHdL
Go5PJCuFWs5iu66/9fM7IE3Yq1Gvme3pe6XhRbyP768zs5hgyNfjwU7SQOrz
cfleMItx+qc49tBsiVXrQ3VpwJ/IOaeK8MCDU/6dOX/IhH1VuvDr/Nd+MsQz
+GjxerzQKGy6sr+VTNhrocYaf5fnZLjFjjt63YMPsKV457UEMmH/PyWvvC0e
juiAaw0NyQKwVBbzqXUnE/6ky3DZilP7yHBad8omc1wA2p7RhT47ovm6fos0
DwgCp39LM+2CVRwmBNNlPl9nV5P/309cbuRVi2jBrE1FdjZCUJDP434G0Q6i
OYu8zwlDYEnx3gY1MuEfsyTUv79mkIFbS+CzRa8wfEu5bPyBToZFfWnPtGpE
YFxjKGmbKJnwv228z9YsRXHLkMKinud+ovDRaLV9CD8Z8K0ywfNVxYDbrbdB
7A+J8O8u8TvzKoZJkKX95+mkuDgwx2dSHPpIwHd81Ui/pzjMK/gjEtVGIuKH
5d/f3Db8QoIrjWNNe6Il4EGA1RHFehJ01Juy+Sok4OqU1nTcBxIRn0jcMX22
pYwEwj8K5iVJSkKKxBqq1ysSkIeSDc+SJWH3qQT1T0UkGC3fwRqZL/nX37JJ
RPxzwL/1RUgBCYx+VBwJxiXBV3Nd6bwsElRFh2VBtSQwPihW1iGaE081Hdn+
8tNjEhzOux+a4CYFSuTRqqEkEigvnil0viIFW3ODOg4mk4j4zMPwACn1Lgmi
rY0+fVMhgcFCi7iwGBI8N1+hdcaKBBftC/devk0i4j2/loun9KJIUPniRI9m
JQn2iwjLPLpCgoO6JudS0D6w1r70l7lGIuJJlWXuldRwEtw3bfxo5U+GwPAr
1YoXSPD63tI7PCVkMO/qCvwUSiLi1T5GaofBORLwnld6tHyxNPSq73Z7GkAC
h7BjkffPSgN/DeVZ2lkSEQ/TFDba7/cnweTAL6GKb9Lw3Odq/dpTJGA4pP+8
byQDQa11673OkIh4e/8UzyeekyR4Ufcq/c9NGci/mPsw34MEQXsvfZcbl4Ho
u8q8ZB8SEb8LlFWS+06QYNPZJ4z49bLw0+R8zoA7CXTdtm6clyULmY3+gocQ
n5MP4CZHh0MQvyzj5J5nM7JwdrWa+3tXEki9iRaJPSwHIomPru92JxH5Rcdj
nxb5wyQwX6gcsSRLDihZIZdXHCTBnu5l4qXq8pCTszGnw5VE5Cu/C9Y+fo/4
R1K8srkOyoMOfTJBfR8J9pVsvZvUIg/1C3Mn2w+SiHzo2sdbX34ivhZj9UU5
FZQ/Xbn13G8PWm+wxuVVUQpw+stlI4v9JCLfsmtWaPXbS4LVprdWHalRgPuT
F1T1dyPassPwurUi1I3z2c9zJhH5nBHfOtoeJxJQlvkZj59XhNJYayHMgQSW
aZcH8pCf714S/Ud1D4nIF9sLcpLXOZJAJCdvabahEpyPIFuH7ySBZ53z+zS2
EtSwu6180fc4+efUnoa1BbtI0PTH537ULyW4rcHYrLiDBFu05pFOeyuDxgVf
4XloPk4+a5F1Jd8Zzeeu6jR7J1UZttL7cxq3o/37ELxQc5EKVG7fxVu/i0Tk
x8WfXukGovmWmFodf+WoAp8uvzQssSNBhsrvj7korv2WbrawdCeJyLc92/3P
nbUnwdrJOx+4ZClg/THxQfM2dP8KK+VZcRSgi5CPtO8gEfn8c+lndano+3pC
J/22llPgKqXxHAnhz7StCLy0lQq+sXyeyjtIxHuBJ+mYyiD6/vNT1bteBFFB
P3DD4n226Dw4hYsfFqBB7tVXmcftScR7xC1hTyFrhL/7qq0lRpkGTeuSbn/Y
SgKud2dNRPbQYCbNY0kb+j7nvUN3XUxqKPo+ExditnjTwGz0vOUmhH92+MaF
uy9oMMFTE+qM8Jz3k8I7y8dlEH6Tl2GwRi0Nkj5cW9OxhQTFq8o+LlGgw6+W
t2Xj6Puc95gva5okMtF6u281KnstpMOawc/d5xCeufgYN9uDDhPr9h6KQ3jO
+07/YF3UDYT3u9yzuPQiHdrPnuBdhvAHTpWXmH6gg0POt2Ub7UjEe9H3ruYu
C4RndIxQad/p8NhIOPWnDbIv11Tfl2mpQmnmia3iCM95j+KKv9kmhvDap07Y
nwJVSM7r032G8F9a1l21OK8KaxRvqn1E8nHeu0wly2fqkT4qQq8c/BSrCs4J
GSvOIfwno4zrpe2qcHJN3+rEbSTiPc2AX28oBeGlhc6364+qglQVz9kdCG9y
krJ8rREDtn7RP30S4TnvdRmh324EIrykl4H7rc0M+FZ1hW8Zwkf59dS+jGZA
kOzBiq0Iz3kPlJvIGnNEeB3tFa8m0xhAefz7sxzCn14qkKX/hwF/DO9vWYbw
nPfGiD/xJmu2/p+uuXmGdXWAiu8Zd5in3M+A436rvTt7qbjx6d1loTkMcPx4
9G3KMJWoX2756OB/HOGXP6FbJ0YyQLFHacdbhMcOlrzStGeAafGDvBCE58jT
7WLuYInwrjn5S6yXMqDexGsBqZNK1Fu/vJpuoiN+hXdm6aNGVaDV/SQfQ/Pt
5Q2Vck1UhSt7DYNYaD6O/lfUhX8b6Kfi0lUxm1j+qqCgZvRhFcI7/phQkzRD
+t9nx/g9RCXqxRv2ti/OQni3NQofUhmILrM4Ov2DiocePOf2rI8O9XcZqpkI
zzk/M4ZCLQUIfz1Z/RWjhA5tGK9rNsKbOqf5OEfSwXef8ldnhOecz68fG84e
QvjqALGI6MN0KJReP+KA8G8uN3dI69OhJX7KUwThOef/qcpU2fM+Ku4pPxws
IkWHKrXQqYkeKv4Tp7uXNdJg0YuYzIRBKtEPsDNwejoG4T/VvfnomUMD2QdR
kud6/tO/188QfxqsTBXmUx+kEv0GtXURwyVIH9P04U2922iQVpv+eNE3KtG/
EOp+eHgR4mc3vlnoPkWF7pnrd3d1U/GxKy9JzKtUULfQ8upF8nDsTeuKDtYZ
JE+kjfR2ubVU2H4mjj+xi4p7/d5oUNlEgdeHDclMhOfYs0U9/k6P0frsD7Me
PLxMgUe9H1VK0X4X4vtOhqlTQH9Y9BqG5CHeJy8+LhZDeHmzNynq9SjPn1n/
ruw7FV9WknbY2R3Z29uXA5eg9XLscfka7aZh9P0nfHEHgiko725nCN/roOLj
R5Ks7POVQapJMHQMzcex94zFdWs3ou+PxM43e7VfGYLCz8+sQ/qg24jwn+BF
ee/KFptQJD/Hn2j0bZhmou87D9BHGtKVwMJGIiW7jYovsflmmG2pBL+OCth/
RfMR/uq8iZ0Imu+msSvXxp+K8DxGonlhA5XoB2ovXT891UrFtXdspJwxUoRX
F3zSnn9B53mT2K337Qrwwum+8MN2KtFvtFJpm0V0CxUPDNc1Hg9RgM64r4JY
ExV/fvbkokyUR+ZtGOAWbKUS/Uz5A97u1Ygf+vL9Sp0KeZDXsb1r/5mKWydd
CG/3kYelm95a/WmmEv1SKSc3G3Gh9R16P0OTk5aHS2J61JmPVFzgKm/owTdy
MHV/QmdvA5Xoxzp9X3jGuA6dxyeeh+/ay8Hgo/Fs2WoqbhhmWb1JUg7OOZ+k
GyA+J75ZyHfvkccHKr6pZ95zPEEWMixOVIWXU/GuhYXL0nfKwh6N1XsPfqAS
/Woxwpp+X98j/RZaXnXulAH1Te25lsXInijECF9JlYHnM21ny8uoRD9clPLV
IP+3aL15JwZE1WXgwtW075F5VKK/7jKD3+DxSyruW7r6Y6+7NDiM/m5fUIDu
n+6vllVrpcHpbd6pZ4VUon9PT/TOtte5aP4LZuvuZqE8xFFqKV8mFX/6qu3B
yutkUE3CFgxnUYn+wID69dti0hD+/cU0vxESrLrMfzw6hYqzy+9fnN9Bgs7y
CxlFqVSi/zC+02t+biIV/1r2Ndp5OQnaP8qffH6Hiq+U7Ti9UI8EoTfkaMOI
7i/t4JpH+hfXxFKJfsfq17ntJ6PQeRhbTtp8Tgomx0Jif0ZSca2uxUcLvKXA
x4zpyB9BJfovlc+kDl+7gO73O+9Pbp8lIfSUjLVfMBWXM1nQq5cjCbPK2oXn
z1CJftAyi+62Eh9k7yOa00a1JOEKX193lwcV19vCMOlrmwea/oq6xw5RiX5T
22SF0e37qHjSg/RUM0sJoJnWJWIbqET/ahtmxxNtTcU3N7hu8X0qDtr7Vyf1
WVLxpuPcjslvxMAtZd+HecupRD+sF7+xY6g+Fb9zYH2awl4xsF4i9PKxHjo/
hu9kPy4UBdeL7/0mFKhEf23kWtlHWYh2mxfH26YoClZaefLhiPaOSVpZ8k7k
b5xHouK3hy5XiH0UhnXjT5WdpyhE/+7dxd4PRkcoeOk8M0pcqDAc0pnVVBqm
4DcPGQp8jxSCAzKxFc+aKEQ/cKhJbuuFSgp+cNL2zKpmQTB52LwlBqfgyqXu
ky9tBeEOH2NxeQ6F6C/eq4J7Nt6j4C5Km0pPqQuA6yWXnzUXKfjQgzKhjwwB
ULgRZpyFaE4+/cGKXlPvQsElEnbh237yAUVqw5bzOyl4fFXi+1JLPshrKrDb
tpJC9D+/i/BVK9Km4ILH/T8uKOYFf5eE1vgFFJxc4qZpzcPLiUOJfurJWw6L
p76p4F5lZ23ldvDAFM0zKaZeBb9as2cs5xo3VFpHGiQ9ViH6tXfpWLZ8D1PB
nw28XcdVyfU3TvVSwR/N6hQNnueCT87ORTpIyMiVjD2O6lygP/OyJhpUiP7w
3TdspaaUVfAcLKqsUXQWC2e8dDpEUsF3vaNGLl48g/3rGyT6z5V1ll4JDFPG
8dDRnQyHSUzVM6dt0koZT+vOqdYoG8c4/+8SEndubz0+jl0LTot58kmJ6He3
91i5QKxGCXdcc/DOOvsxLPbOfq5mCyX81tz+jWFLuyo6ZkAJX6JacHW7xyj2
t69ZEf8S8YDWZz6KlYzeXpATr4inxxR++PBnBJvTHygS/ffcwgbhEc8V8MfH
j1M9Gkewmyv8BFbkKeCswadmexHN+f8d31Duq+GIXsb8zj6PaM74P75x7waz
FXDhWxse8qiM/pVfWwG/dH1QVstnFGugsSy3f5XHVa2GV2BvRrENf9//iPVP
zeOF4L3yuNna21O8UYiOLvC7u1yekD/6fNOiuFo5/P6Gg2X2XBNYdO2Wrs9p
criIttS1w+YTGOf/kb4JeRzYHTuJiQ0/+JKhJ0fof/mkScQRfjl8e7iEvuHO
aexXdPi55+9lcTfco6WxZgb71yeMfwl/VFBjOItxL847IeImS+z3hWO6tgUH
ZfHKeK8u5eZZLDXl9PNoW1kcd9aN9YzlggaVS2cWKMji7YdynCRJ3H/P04gM
cd7sTagj3D9l8FrJ3IHtidzwui4mqrxcBm//OZpSYcwDV73pPjapMsR53hLg
Gbr1hgy+L/ibL3cuD1gk/lAOvCCDe+7iWbpEk5eTx+M6q98JP/rAC/iBV6rL
1ssQ98fhLYyfN5HB0xcHxLSv44M7kZe7ypfJ4NzrPRYF/+KD5UnHGyVJMsT9
jHua9WE/jwy+2nbYajlNAEzU/Sqs2qTxp8I3YlUWCEDR8o3vD7VKE/d/+cnK
kz4l0ni2cscZVWtB+DNE36CXKY1bBvgImvUIwlD3KMUmUZqwL2tfZQXU3pDG
RYef/Xp2TghI6wZnb1+Uxh/4UIq3xwtDbV7FL4kj0oT98pmcWnrvkDTODBz9
XfRWGHh+WNyO2S+N+0cyVUQXifz1Hzuk8Rf+vuf2CYpCVXyzWthaacJ+ht3+
JZhnIo3rnCj//c5EFOaFqOibrpHGY0wEFBZZisFGlyULYzSkCftML7m685C6
NG6bdsti5VcxuHXvZsMzujT+QWeF38lb4mCz+Vxdibg0Yf/LRHe53BaWxhdE
Ldqk4iEBDoWj+dv4pPEq8cuKQd0SMDCwhHlulEz4ky3p9oENw2R8wFJ5AT+P
JEytXqP85AcZN902wruJIgl2Dim/tnSQCX91tPT8Of0WMr619bRtSbEknH9i
4mfzkYxf3BjWoVYmCXKio/GltWR8p9llb5dGyb/veDVkwj8qiKXoXXpPxicb
RtcKeEmBiuS5y5tfk/HBsD8yARel4M2fu7zCb8iE/x06seqpwQsyzju/I3Ad
gwTnDOuNe7PJuNsX2TVXzEkw3zSoY0UumfD3l/zePRV4SsYv1AWEtFSTQHM0
PTE4BfGP2uY6C5Fhla7eTpOHZCKeECKZ2cTfJ+OHA+7Z3A4kg/1C66Wf75Bx
weuWx9XfkSH83cf9ffFkIl45yZtnVhpDxkXI1Y52S6SBXsSjmnqdjIv59fX/
CZKGx0/Hqqdukol4aN73jvGiSDJuP/o1efCbNHhUnut5FUbG94Cj9x8jGdhY
75BiGkEm4iuryP0FQaFk/I791OCamzKgq0hdPBaCvn/6UxQ2IQP87wxuJ1wg
E/Gbnpxr5bNgMu6421hplbksZDV4VtADyHh2yzuPvmxZUJ484NkZRCbiQ3N+
LZNuPzLuGa1x++WULCzav+qHii9a7wZLlpS7HCTHPz03doZMxJ9nw+NnH54i
41q3RscKnsqBilLbxiovMq4hH6SFa8rD8rwTrOcnyUR863juW9ZjxN8zscWJ
uk8eLL43liifIOM5Xh1nhNvl4cLx41tlvchE/DxuM11hhPiJWoabvygogEDn
/ctD7mT8+5ksmckYBfiuYyX75ziZiM/drZLXWx4l41fdTpl2VyqAWaDbp2VH
yLhBjKH4XRtFuGgduW7tUTIR/zvfny8bgPivTd8d0wtWhMNTFSfaXcj4q3bX
Nn4xJfiu1aI9eoRM5BPuY3LD213JuFIpI+T5CiUoH1l3uP0gGd/vMJC05I0S
XHv+WGsa8Tn5Cv+9UJeiQ2T8Z9Fi3+ODStBzr+yZ1gEyvi0/QHfRaWWwPP3N
1wJ9j5MP5ffdODSA+BY8e11tkpRhw8qgqax96PwZF2/kWaoC1aOXfn86SCby
rV8TgXjFfjIemr14r90OFTg3lWRx3Bmdp6Nr6zN6VUBqqvVD9AEykc+FCWds
TkTzeYwEmZyWogB2U3zcYS/Sz3BvhXEiBTrOjgde3E8m8sVay9nhRDRfyc5L
KQXFFIjuPO9yYg8ZX03KDc+3p0Jg7M6QhH1kIh81YgycLkXzMZxuv5vnR4Vp
xrxfqU5I/gV7f4gJ00DHvx4anMn/z3eXpkc1o/kc9mgtMlCkgeFR6czp3Wh/
o5a6ZjnT4FTg7/aFCM/JnzuDJZSMEL4l9kCNjycNYmr1vV0QXuZ/RVx5PFXb
+zYrGTPPZ6CRSERU6xXK0EBdIiWkklIqyfBNaRIlle41lCkNpgalIrGEWyEN
15Axck0h89nHOZv89ufW7vfnOedZe631rL3e932evc7+rJ/jVMoAWakb65Kp
/ml9PrCp4VwP1b9YOYOqIBgwMvMha3CnfKmhZ31TnzoT/n2xvINB4Wn9L7tv
nLuGwkeWToeL6TFh/cO6ZREUfuH5IjLkOBM0rymlPqP6p/2FtZYGXtIU/pOc
WqpzJBNEtsUf0qXwxWcDRkRrmXC+Parb3Vv+t39hnbjEs5Aar3/qa7OsTiY8
KZRQ+ewhX7rxZe7xmCUs4ETsDZSm8LQ/ciD78j8BFF50rfBdgdUscPdZYnGd
ws9k/W0iF80CMaGHHu+o/mn/hVHT9M2IwtdYJLi6J7IgZmrbEncKHzVz/vnV
bhZctp+ejvOS/+3vRASVDH2ixssoLmwomGCBp6n+2UUUnudz9piMJRs8d8X3
7aLwtF+0J97f4g6FN17DLlBxZEPoic/CghReuZPTEH2TDXom9X3mFJ72o7Ru
pmZmU/hgXmJGaA4b2Nuy0tt2UOuTucRYZJINrYuKOcoUnva7OnfGDEbt/P/P
Csu8mMHGJI4RNbc+0s6G5oQf5qdWkXiFp8tFz3I2lJ+WvHB+AYnp/sRV07OI
ZSR2Xq1zXuYsGwaqXlydWknipo65IT172VD1YDEam09iej4XWQpLXY1InF+f
++DBAjZ0xUioelN4IlLfyk+SDc8z8+2tKTzNV1XrnthcCp+Xt1zOsYYF4aoO
fbkWJBZy+H5x4BEL2kf5NsHzSEyvx0h0sVSDIYkPLlwtM3GYBVKumf6N5iQu
Tq3s3ufMgkUyCdJRutTvv9b7j2TRKz0UXsYlT+2GEgvG1XlO7StIfPjYu49d
PCbomAnfCdAh8W8/bFxsxxsDEpsZZRfYFDHh0B1R1yIzElewLzx3T2HCrQsq
sxawSUzfr+SqhR+DlpB4gWzS2YmdTMhUDV++25TEY1evUAGACVs+v5a4xyQx
vR/Gv5Xs6l9M4j2bJ5dlijCB2Vy5v86ExNP+PunmvQwIWP+D1aVNYnq/OV0s
faNF4fPmRiV5ZTFA/fFziRlqPZziHg2kXWTAmGGTYZ3mLz6p/by52zVbiFq/
6ugtD5kbGWAzOBLetJTELk/rns4YMKDoe+1KP3US0/Fir+dfzlEUv6173+jU
dmuDcnP3Ohdq/q2CamE5mdpwKLl0cbwKiel4ZOsbq5TFIvHOkO/zjhlow+H1
BZm79Uis6mapbDWqBYdrOHvsFElMx7u07b6VaxgkfnLa/6heiBb0Dx904FDj
+5jf2VC2Qgs2qIgfPyBHrfeveLp5Qmr2Rg0S9x3amThVpglKK0Prh6n1uXPl
XNm805rwZRcztk+SxHS8blGIX/FAmcTm2L34m6QmJFqs27+S6s9uqfpqvyoN
sFk/KHZLnMR0PpD/GiKxlerPuDg0b9JFAxaxrRklaiS+tcJlOHKuBgzcii8N
FiQxnW/w6S4b7hwSl59VkjNIVwdLpz8ctyiQeHTJ2rSQbergFnkqeB2fj+l8
5mD92vKxMIkXCnd5xg2owfrl5u111HhfrcSaZrfUoOZHKtk5ysd0vhy5+3H+
DMnHbYHSxvrL1eDE3jE3RRES63yWkiv6pgp5r0otVfv4mM7HkZPlbRpU+2k1
ja2iEaqw0GMrp53Hx5NjB+smDVXBIsbR91ErH9P5/lDP7HSrHj7utTgjOO+d
CmgFZvhwv/MxfvTKsue4CoToREfv/sDHdD1h/qS3LK2Rj800pqVvKKvALamT
EQodfOxv1RcaVKIMuoUvjg5gPqbrlfXzmrnFb6n2C2stj+xShoGEpSVd1PUW
jznnJIkogw7x54Jv9/mYrodedlXhmKd8HOlwI7booRLczTR1m1XMxwLR28os
7ZXgaRbfejKB5lMJhrLJ0udpfGxkrRUaNaUI8o9a18ne4+Ptha26rrGKcKDf
US/jFM2nIjB834tpRvLxxd2hQaN2iuBX7lcdFsPHQc5+O97UKkDa84E5u3xo
PhUgsfJD4TU/ar4+wrslExTg3d2B9KeH+Lixq+HpMWUFCDMrfZRsRfOpAE06
jWPbbfn4Rul3DW6PPPy7VadUdgMfc+KVv9hsk4ey2BjjDE2aT3lwGRIIPsXk
4zinSzK1y+UhooYdXqHDx5Wb88OVbs4Fe8Uz0TmjPEzX029k1SImxnn4elmj
+JvIufBNSFatj8PDlz5Jv3/VKgeHjQYma0t4mK7XVYbxCQbmYdbfayQFmuVg
6r29vz/1eYdBkodIqdyvcyo8TP//eMj7VWtIOg8/fVkxsFlPDgTbOMlbL/Dw
7/fDnrYaCozgYcVvxICdmhyYdN1evTCEh5sTK+O/npSF6KhY4RY7Hqb1SewO
T5WJFTycuPNGS4GzLHR/eHuwdx4PV0eeeLQyWwae+UYO2QnyMK1/BAZPr5Pu
msTKYy8OL9WSAWZMiqHD20lsI7HnwE1XaSh4eXaB2P1JTOurjQ6p6RJnJvHX
pR3sdZekQO7w1qZH7pN4bpqcy5k5UlDSYNak5zCJaf2W2b8qS1Z+Ej+XfVwQ
/e8cmG+ktCgtm4tpPWjJyxLjXOXisJUZlYFHJWBbwaibTAQX03qT/cIgxXqa
wOa3V9o1xM+CehNbgXduBKb1K/ZGqas2E7jdMb/33A9xkDLSa7m2gcC0Ht7Y
53vjbQwHJ7GqzRM/iYFdQsom44scXHJ/56yhFDHo+48HDvZeXKrufUsUtrsF
qT39MIFp/R12YZCclTCBY4zPOnyRFgXCIG+xvtMEVl3MeCHwPxHIMJG6n88b
x7S+jzaPTekIHceb7jyW7PIQhqO3JNk94uO4sSUw1F1VGPbYv7OvLBzDtJ/A
W55srIvGcOtEjKaGrRCYxS71UBUe+zV+QZil3evSdHYUV3R8/FEbLgj0+2ws
LW57nVglCEHxd2Y+No1g2s/IMlFaUfVkBAsfv7v7cLsAhEF2ioHzCK4fMHmk
vlIAHMs2CmcsHMa0f1KXG9/ivu073n5dGtXE/kCKVnVrEhwH8XDIfLGr0tPo
/M9zVfj3++jqZUePh/Xha5nRVXPMSFTCS93JzuzGa5617yYZJNJwWHkuLLgb
0/6QxoZrOZd8v+L3wjcZjCwe+kP1mGHFhq+4825x/kAiD3n9PDeGdU0fb924
kYcG7PWlG+rb8dBfQ0u2BU6iG/oNrxKfNGLxhHPTpe+5KOQ//CcctvbfeHYe
F4lN9YumWL/FusU3awqSuSj8iDZLwvQx/l41ILE8h/vr/4p9L/UelL/0UZlE
RbNfxyx4Xoyuja6+omE8iQyIFK8xRhnKfaFdHc+fRKo/r4/SZTvUsAsPzd6i
b75ydy36/X4LzQ91nIR61J+n4J7mwker//u+CcWcdC2e/zcf1TiczN823oJ+
nh8jUcySu+ejItqQ1lG7aouFU2jpr3NyGgJtewp8p9B2f+vT1ulfEc2v6Jbo
Fb21X9HmnJk3QTrTKLvgwDL1lk4Upap5kjT6gcz9lDwq6roQvX5mCiFRRvt7
0OI4ta3HpASAd8mTgx72/vT5/AXgbkuDlXtsH8rXaKx790UAXH6dk9v049JA
m6wg2GyxTlXU70f0/eOSvLdDf0M/0pZyC75vS/3+cvRCeGw/SpCtf7hNUwge
L5m36EjgIKLv35qxw5Kv1b8jc6zzymW5MMh6Nvf8EzCEDh77X86m3cLA71oW
L5Q1hOj9YXer4erLq8PojKVhd6mjCJTUxCVuMhpB9H7rxYuOv2oeQasqHuYF
fRIF+v1QL7m7HHY9EAPTieiLeTmjiN7fAcllZYcLRlEgQ3BHjYI47M/+0yLv
4yhKr1Q8J9wlDpoZJQGcLWOIjhf8c59a7h0ZQwFn9R1qqmfBu7xPRy/ljiHf
5kiDK8zZ4PpnnnBg1xii489r+6lmZ4VxdMJnm+Q9HwnIUj8zs8VnHO37MDMd
fVwC5h2c4aXtGUd0PMtFZ0JT08ZR+ciosU3WHDhwQ1QlpX0cvT8YvHbzXEl4
NZ9h+c/3cUTHx6PVb9bf1p5AY38l194al6TqNYf3WXYTaEFhWKf/PSlY1dlx
WsBnAtHxtzG/JinnzASyN2K2Dq6RhmltiXUjtyeQjeztvAhTGRAql/VQrp5A
dHzfW/Tj8siXCXR1U+fHgL9koGBQhrwwPoHWuMa/veolC/on9/o16nAQnT+e
nPde26/PQYYGjP9VB8lCe9dqZQtTDrLz2LrKQ0kOPv6Ml4jOTysmjz9UPMJB
i8y8bNbqyoFEUlPF0GEOWm6WVF//UQ7auROstfc56Pd5+zrBtlM5HOSofPyR
d7cc7Hwk/zQwi4MScr8fNzs5F+Z52/WqdXAQnX8vn0oSU2rjIG2219QfevJw
Cbd5XFcjEJ3PM9qGB9rFCXQ7O3tG0lseDFue7V8oTKDkZQEnPdrlQS/i3ZeT
S3/56lS9cO8+a/K1HoFcGVlfe7QUoC7YR5cxn0C2AlLidVcUADf5Wv3rRPvq
CvBdRChQZT2BIsv/NRluVgDX+WGX9NcSqEtvx1cJK0W4P/bxeYk/geh6Z1Zq
3xlyL4EebjeOs/xLEZ4lKi7iehJoRUqVUx9HEeBQ1L3H5whE11My4SYTV08S
KK7omi7hqAShD4TEpIMJ5PfnIjvnLCW49/aav10Sgeh6bYeXXVpbHIH2WZtK
s+Yow2jJ9d6RiwQq6nvQuWqHMmzhvdrDzyEQXQ+6vS4rdbpD9d/Fevm5QhmQ
2ydf6WQCvVaTnbgipwK3R8uv6BXRfKpAcKOF6eZ8ip/mypK+UhV4n/DYe00f
zZ8qFDwzizR5RSCrNevOaZmqwlZrVdK/gEBbUnNtV4WpwgntnML9tb+fS0D7
N8Wra98RSLQu9EnlsCpsiBYNX19OoB9+63C4oRrIhW85K95G86cGIhED16br
CDQRJ2q3LFMNHLunDqRT7fltp67wu9WgaMTKwKab5k8d+Ls3Sg5S7dP8tXb6
eKrD62bbnRlUe23noejMG+pw1H6q03mQQLR+KAlQetPXRaCKrMd1PioaIKsd
cjmihUAJ1fNTI5w0YEHmILlrjEC0Pkm4VMvv7ifQzQbp4xYfNSBW3K3K5yuB
3hc5FJwU14SQxR7cOC7NnybMeHxNER8hUI1Shu5QpCawfaI2BfQQqEW3LjG5
WBMKawNBdIrmUwtydXIeH5ggEEs6z/mevxZknL+yf1iHi2i9ZrtQ75vBJIEE
9a3NSEILlqUVJx0boq5HOjnOX6QNnSoKWgrCv57rUHpQYrbUal+SQJ+uLSne
8UAbTn4Z000bpa7vjoYvdmhDpWAN0SrKRbTerOp50WY/Ta33aKhHgxEDliQ6
X3OmxlNhmtRxyoEBnJytyatncRGtZ/2tx6+fFeCifhPrU8cuM+BgTtifdwkC
5X4j5pffZUBOiO3ndRJcROvlM1Z9yy4IUXl7lXeQVD8Dkr8mXUqn5lOWrojn
CDHBcJrxh6gkF9F6XDyG6AARLtpYpmabasMEHsF9v5lPoFdWmcVuO5jQFBXN
jZDiIlrvvzt4ybuQms/9rPDPi9OZ0Ju9g1NBzT/FwH17bgEThNICVN9IcxHt
J4TN/5vLF6PGZxsr+k6WBcqJtsWHlnMR7U80HhSIlaLmu9a9XN3MlQW9+cIi
Mj+o+zHqYc/2QyzQvi9dVinLRbT/ITVLjMOl8Iu3VIgWPmGBksHrfRwKr7uQ
XVZYxQJP90GJ63K/+PvOgjMXhyRbKHybe4eWqQwbuo7UiLyYIVBY/qSS6jw2
DHKNMmAuF9H+je+Z2ff8KD7dqps/PPZjA/OCZYkXxb/Xbomo0Ag2FH6611pL
4Wl/SC3kkOkUhbcW3HdE7zUb4vpvVY1Q+EM3girbWtlww//LPid5ui7SgaYv
D7cGz+Gi/wMHcXIk
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141}], LineBox[CompressedData["
1:eJwl1GOUFggUBuBvJrsmu6lmsm170sRlWG+u3Voz7KaZbNu2bdu27dqnsz+e
e3+/5573hrbuENk+KBAIbDP621FEM4CBDGIwQxjKMIYzgpGMYjRjGMs4xjOB
iUxiMlOYyjSmM4OZzGI2c5jLPOazgIUsYjFLWMoylrOClaxiNWtYyzrWs4GN
bGIzW9j6Pifb2cFOdrGbPexlH/s5wEEOcZgjHOUYxznBSU5xmjOc5RznucBF
LnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc85RnPecFLXvGaN7zlHQG3DCKY
GMQkFrGJQ1ziEZ8EJCQRiUlCUpIRQnJSkJJUpCYNaUlHejKQkUxkJguhZCUb
2QkjnBzkJBe5yUNe8pGfAhSkEIUpQlGKUZwSlKQUpSlDWcpRngpUpBKVqUJV
qlGdGtSkFrWpQwR1qUd9GtCQSBrRmCY0pRnN+YAP+YiP+YRPaUFLWtGaz/ic
L/iSr/iab/iWNrSlHe+L2IGOdKIzXfiO7+lKN37gR37iZ37hV37jd/7gT/7i
b7rTg5704h/+pTd96Es/+hNFNAMYyCAGM4ShDGM4IxjJKEYzhrGMYzwTmMgk
JjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOGtaxjPRvYyCY2
s4WtQf//ue3sYCe72M0e9rKP/RzgIIc4zBGOcozjnOAkpzjNGc5yjvNc4CKX
uMwVrnKN69zgJre4zR3uco/7POAhj3jME57yjOe84CWveM0b3vKOQLD+E0wM
YhKL2MQhLvGITwISkojEJCEpyQghOSlISSpSk4a0pCM9GchIJjKThVCyko3s
hBFODnKSi9zkIS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpUoSrV
qE4NalKL2tQhgrrUoz4NaEgkjWjMf9XA6f0=
          "]], LineBox[CompressedData["
1:eJwNwwVSVQEAAMAHN/FKzADS3fC/UtKpdIp0SjcoLYLSXTdid2Y/pIejQhFB
ENQaHRkEMcb60TjjTTDRJJNNMdU0080w0yyzzTHXPPMtsNAiQ4b95GeLLbHU
Msv9YoWVVlltjbXWWW+DjTbZ7Fe/2WKrbbbbYadddttjr332+90BfzjokMOO
OOqY40446ZTTzvjTWeecd8FFl1x2xVXXXHfDTbfc9pe/3XHXPfc98NAj/3js
X0889Z//PfPcCy+98tobb73z3gcfffLZF1998x0NwUry
          "]], LineBox[CompressedData["
1:eJwN0+ljyAUAgOGfnc7NNRulGkWKCtGlJJFOEiU654iKVXQSCoV06XQURZE7
RUmObuWKYebcZpttdjCz2Wab58Pz/gdvfEJi31E1giDoJbtDgiCJPexlH8ns
J4UDHOQQhznCUVJJI51jZJBJFsfJJodcTpBHPgUUcpJTFHGaYs5QQilnKaOc
Cs5RSRXVBKFBUIMQQgkjnAgiqUktalOHutQjimjq04CGNKIxMTQhljia0owL
uJDmXMTFXEI8LWjJpVxGK1pzOW24gitpSzuu4mquoT0d6Mi1dKIz13E9N3Aj
N9GFm7mFrtxKN26jO7fTg57cQS/u5C7u5h7u5T5604f76csD9KM/D/IQA3iY
gQziER7lMR7nCZ4kgcEMYSjDeIrhjOBpnuFZRjKKRJ7jeV5gNGN4kZd4mVd4
ldcYyzheZzwTmMgbvMkkJjOFt3ibqUxjOu8wg3d5j/f5gA+ZyUd8zCd8ymd8
zixmM4e5fMGXzGM+X/E1C1jIN3zLIhbzHUtYyjKWs4KVrOJ7VvMDP7KGtfzE
z6zjF9bzKxvYyCY28xu/8wd/8hd/8w9b+Jf/2Mo2trODnfzPLnaTxB72so9k
9pPCAQ5yiMMc4SippJHOMTLIJIvjZJNDLifII58CCjnJKYo4TTFnKKGUs5RR
TgXnqKSKaoIw/xNCKGGEE0EkNalFbepQl3pEEU19GtCQRjQmhibEEkdTzgP2
ALBN
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv2y3jLrvL1mW3Fpe2bC8u27Zr1bLt1bK9ZXPZS+/He8GN
O1RvHyYQCIQoSfhAICnJSE4KUhJEMKlITRrSko70ZCAjmchMFrKSjeyEkIOc
5CI3echLPvJTgIIUojBFKEoxilOCUEpSitKUoSzlKE8FKlKJylShKtX4ker8
RA1qUova1KEuP1OP+jSgIY34hV9pTBOa0ozmtKAlrWhNG9rSjvZ0oCOd6EwX
uvIb3ehOD3rSi978Th/60o/+DGAggxjMEIYyjOGMYCSjGM0YxjKO8UxgIpOY
zBSmMo3pzGAms5jNHOYyj/ksYCGL+IPFLGEpf7KM5axgJatYzRrWso71bGAj
m9jMFrayje3sYCe72M0e9rKPv9jPAf7mIIc4zBGOcozjnOAkpzjNGc5yjvNc
4CKXuMw//MsVrnKN69zgJre4zR3uco/7POAhj3jME57yH894zgte8orXvOEt
73jPBz7yif/5zBe+8o1AhEAgDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5xiUd8
fiABCUlEYpKQlGQkJwUpCSKYVKQmDWlJR3oykJFMZCYLWclGdkLIQU5ykZs8
5CUf+SlAQQpRmCIUpRjFKUEoJSlFacpQlnKU5zud1o+3
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMA3GqQVkG4RRaRTkO7aRq2I0bXRoFLSSofS0l0qjaR0d5cC
SreANPdxlz06NiQmKBAI5FWN+IFATWpRmzrUpR7BhBBKfRrQkEY0JoxwIogk
iiY0pRnNiaYFLWlFa9rQlna0pwMd6UQMsXSmC13pRnd60JNe9OYbvuU7+tCX
fvRnAN8zkEEMZghDGcZwfuBHRjCSUYxmDGMZx3gmMJGf+JlJTGYKU5nGdGbw
CzOZxWzmMJd5zGcBC1nEYpawlGUsZwUr+ZXf+J1VrGYNa1nHejawkT/YxGa2
sJVtbOdPdrCTXexmD3vZx34OcJBDHOYIRznGcU5wklOc5gxnOcd5LnCRS1zm
Cn/xN1e5xnX+4V9ucJNb3OYOd7nHfR7wkEc85gn/8ZRnPOd/XvCSV7zmDW95
RyBBIBBEHOISj/gkICGJSEwSPiApyUhOClKSitR8yEekIS3p+Jj0ZCAjmchM
FrKSjezkICe5yM0n5OFT8vIZn5OPL8jPlxSgIIUoTBGKUozilKAkpSjNV5Sh
LF9TjvJUoCKVqEwVqlKN6tSgJrWoTR3qUo9gQgilPg1oSCMaE0Y4EUQSRROa
0ozmRNOClrSiNW1oSzva04GOdCKGWDrTha68B920lqw=
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "2.83595599357144`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 2.83595599357144, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxEW3k8Vd/XNs/jvWbubCoXlVBRZxWhZGhAM5WkiYQMlbmUojSiQoNQqWTW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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1GeYCAQcBvA7t8/t6YZxd9ye3ODOnTs3lDK6pkrlSqVyl1TS0qaJhiZl
tCdpkLYmotBWhNBWadH43dOH3/v//j7P+8/q6GrvDAwICBghum8PgggmhFDC
CCeCSHoSRTQxxBJHPAkkkkQyKaTSizTSySCT3vShL/3IIpsc+jOAXPLIp4BC
iiimhFLKKKeCgQyikiqqqWEwQ6iljqHU08AwGmliOM200EpbdzccxMGM5BAO
ZRSjGcNYDqOdwzmCIzmKozmGcRzLcRzPeE7gRE5iAh2czClM5FRO43QmcQZn
chaT6aSLs5nCOUzlXM7jfKZxAdO5kIu4mEu4lBlcxuVcwZVcxdVcw0xmcS3X
cT03cCM3MZs5zOVmbuFWbmMet3MHd3IXd3MP81nAvdzHQhaxmCXczwM8yEM8
zCM8ymM8zhM8yVMsZRlPs5xneJbneJ4VrOQFVvEiL/Eyr/Aqr/E6q3mDN3mL
t3mHd1nDWtbxHuvZwPt8wEY2sZkP+YiP+YRP+YzP2cIXfMlWtvEV29nBTr5m
F7vZwzd8y3d8zw/8yE/s5Wd+4Vf28Ru/8wd/8hf7OcDf/MO/dI8/kB4EEUwI
oYQRTgSR9CSKaGKIJY54EkgkiWRSSKUXaaSTQSa96UNf+pFFNjn0ZwC55JFP
AYUUUUwJpZRRTgUDGUQlVVRTw2CGUEsdQ6mngWE00sRwmmmhlbbA/3/jf1iw
i8A=
          "]], LineBox[CompressedData["
1:eJwVzmWADgYAgOHv9HQsjIljYmZTYzbdd9pprpxuY7q7Y8PkpnN6GNM53Ww6
Nt3d8fjxvL/f4Ji2YW2CAoFANgkhlPJUoCKVqEwVqlKNMKpTg5rUojZ1qEs9
6hNOBJFEEU0DYmhIIxrThKY0ozktaEkrWvN+sC3t+IH2dOBHOtKJznShK93o
Tg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0YzhJ35mLOMYzy9MYCKTmMwU
pvIrvzGN6cxgJrOYzRzmMo/5LGAhv7OIxSxhKctYzgr+YCWrWM2frGEtf7GO
9WxgI5vYzBa2so3t7GAnf7OL3exhL/vYzwEOcojDHOEoxzjOCf7hX05yitOc
4SznOM8FLnKJ//ify1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4LXvKK
17zhLYFYgUAQsYhNHOISj/gk4AMSkojEJCEpyUhOClKSig/5iI/5hNR8ShrS
8hnpSE8GMhJMJjLzOVnISjay8wU5+JKcfMXX5CI3echLPr4hPwX4loJ8x/cU
ojBFKEoxilOCkpSiNGUoSzlCCKU8FahIJSpThapUI4zq1KAmtahNHepSj/qE
E0EkUUTTgBga0ojGNKEpzWhOC1rSita04R2n+5DP
          "]], LineBox[CompressedData["
1:eJwNxGeAkAMAANDv7kiJjIqk4iJF9hHSQmVFOhkZ0dnk9l7drtt7bw1EGUUa
sipb2URZZZdCGRm9H++FR8VERocEQRChmNAgiCWOeBJIJIlkUkgljXQyyCSL
bOaQQy555FNAIUXMZR7FlFBKGeVUUEkV1dRQSx31NNBIE8200Eob7XTQSRfd
PMR8FrCQRTzMIzzKYh7jcZawlCd4kqd4mmUs5xmeZQXPsZJVrGYNz7OWF3iR
l3iZV1jHejbwKq/xOm/wJm/xNu+wkU28y3u8zwd8yEd8zCd8ymY+43O2sJUv
+JKv+Jpv2MZ2vuU7vucHfuQnfmYHO/mFXezmV37jd/awlz/4k7/4m338w7/8
x/8EYUEQQihhHMCB9OAgetKLg+nNIRxKHw7jcI7gSPrSj/4cxdEM4BgGciyD
GMwQjuN4whnKCZzIME5iOCM4mVMYyamcxumcwZmcxdlEcA7nMorzOJ8LGM2F
jGEs4xjPBC7iYi5hIpOYzKVcxuVcwZVM4SquZirXMI1IrmU613E9N3AjM7iJ
m7mFW5nJbdzOLKK4gzu5i7u5h3u5j/t5gNk8SDQxxBJHPAkkkkQyKaSSRjoZ
ZJJFNnPIIZc88imgkCLmMo9iSiiljHIqqKSKamqopY56GmikiWZaaKWNdjro
pItu9gM4hJ+I
          "]], LineBox[CompressedData["
1:eJwNwwc61wEAANAffxFla9hERuMyHaED5CJOkVF2IStSaCNbKKTsZO+M977v
5T4uefQkLAiCUp+GgqDMcius9JnPrbLaGmuts94GX/jSRpts9pUtttpmux2+
ttMu39jtW9/ZY699vveDH/3kZ7/41X4HHPSbQw474qhjjjvhpN+dctoZf/jT
Weec95cL/vaPiy657IqrrrnuXzf856Zbbrvjrnvue+ChRx574qn/PfPcC4OI
IAgz3JARXjHSKK8abYzXvG6sccabYKJJJpviDW96y9ummma6GWaaZbY55nrH
PPO9a4GFFlnsPe/7wIdeAoHAVKw=
          "]], LineBox[CompressedData["
1:eJwNxGWADgYAANBPbqZmmNhmbLq783QdTjen6+50N6e763R3O915urutGNYs
7P14L0NoeEhYrEAgEK3ccQOBPOQlH/kpQEEKUZgiFKUYxSlBSUpRmjKUpRxB
lKcCFalEZapQlWpUpwY1CaYWtalDCHWpR30a0JBGNKYJTWlGc1rQkla0JpQ2
tKUd7elARzrRmS50pRthhBNBd3rQk170pg996Ud/BjCQQQxmCEMZxnBGMJJR
jCaSMYxlHOOZwEQmMZkpTGUa05nBTGYxmznMZR7zWcBCFhHFYpawlGUsZwUr
WcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nFbvYQzV72sZ8DHOQQhznCUY5xnBOc
5BSnOcNZzhHDeS5wkUtc5gpXucZ1bnCTW9zmDne5x30e8JBHPOYJT3nGc17w
Hd/zAz/yEy95xc+85g1v+YVf+Y3f+YM/+Yt3vOdv/uFf/uMDgXiBQCxiE4e4
xCM+H/ExCfiEhCQiMUlIyqck4zOSk4KUfE4qUpOGtHzBl3xFOr4mPRn4hm/J
SCYyk4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSjOCUoSSlKU4aylCOI8lSg
IpWoTBWqUo3q1KAmwdSiNnUIoS71qE8DGtKIxjShKc1oTgta0orWhNKGtrSj
PR3oSCc604WudCOMcCLoTg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0UQy
hrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIqJYzBKWsozlrGAlq1jN
GtayjvVsYCOb2MwWtrKN7exgJ7vYzR6i2cs+9nOAgxziMEc4yjGOc4KTnOI0
ZzjLOWI4zwUuconLXOEq17jODW5yi9vc4S73uM8DHvKIxzzhKc94zgv+B8yM
7XM=
          "]], LineBox[CompressedData["
1:eJwNw2U7nQEAAND3aobJme7amO7J6c4FNlx85Sf4ubpr2jnPc4rDu/M7oSAI
9tyPDoIDDz3y2BNPPfPcCy+98tobb73z3v8++OiTz7746ptBTBCEjDDSKKON
MdY4403wg4kmmexHU0w1zXQzzPSTWX422xxzzTPfAgststgSSy2z3AorrbLa
L361xlq/WWe9DTbaZLMtttpmux122uV3u+2x1z77HfCHgw457IijjjnuhJNO
Oe2Ms84574KLLvnTX/72j8uuuOpf/7nmuhuG3XTLbd8Bmhgw7g==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.025`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "2.83595599357144`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.025 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2.83595599357144, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxMXHk8lN/3t6/ZZsbOjCFjGdolbc+xy5JIQmQpyRJJUpQiUtlKu60ikRai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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGDBqxGCM2kaXNIIKSCMISEnnaGlQUFq6Q0pauqQb6e5G
QpFOFQGVrn8fD/+5r+fl3KjoTjU6BgYEBGQWMTcWsYlDEHGJR3yCSUBCEpGY
JISQlGQkJwWhpCQVYaQmnDSkJR3pyUAEkUSRkUwxfchCVrKRnRzkJBe5+YA8
5CUf+SlAQQpRmA8pQlE+4mM+oRjFKcGnlKQUpSlDWcpRngp8RkUq8TmVqUJV
vqAa1alBTWrxJbWpQ13qUZ8GNKQRjWlCU5oRTXNa0JJWtKYNbfmKdrSnAx3p
RGe60JVufM03dKcH3/IdPelFb/rQl37053sGMJBBDGYIQxnGcEYwklGMZgxj
Gcd4fmACE5nEZKbwI1OZxnRmMJNZzOYn5jCXecxnAQtZxGKWsJRl/MxyVrCS
VaxmDWtZx3o2sJFNbGYLv7CVbWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQn
OcVpznCWc/zKeS5wkUv8xu9c5g+ucJVrXOcGN7nFbe5wl3vc50/+4m8e8A8P
ecRj/uU//ucJT3nGc17wkle85g1viRl/ILGITRyCiEs84hNMAhKSiMQkIYSk
JCM5KQglJakIIzXhpCEt6UhPBiKIJIqMZAp8/4/eAX5OhBg=
          "]], LineBox[CompressedData["
1:eJwl0Gl4DwQAx/H/SOlSSKjQyjZjzA7MzTY2djFzbHPM7s1mlqToRLl1OsvV
oft0XxXl6pC7HKWDUql0Jzo+Pb34fF//nl9wflXm6KBAIJAmIYQSRgvCaUkr
ImhNGyJpSxTRxBBLO9rTgTg60onOdKEr3ehOD3oSTwKJ9KI3SSTTh76kkBr0
/8Z0MuhHfzIZQBYDGcRghpBNDrkMZRjDGUEeI8mngEKKKKaEUsooZxQVVPLf
WVWMoZqbGMvNjOMWxnMrtzGBidzOHdzJXdzNPUxiMlO4l/uYyjSmM4OZzGI2
c7ifB3iQh3iYR5jLPOazgIUs4lEeYzFLWMoylvM4T/AkT7GCp3mGZ3mO53mB
F3mJl3mFV3mNlaxiNWtYyzrWs4GNbGIzr/MGb7KFrbzF22xjOzvYyS7e4V3e
43128wF72Ms+9nOAgxziQz7iMEc4yjE+5hOO8ymf8TlfcIKTfMlXnOJrvuFb
TvMd3/MDZ/iRn/iZX/iV3/idPzjLn5zjPH/xN/8QqBEIBFGDmlxALS7kImpz
MZdwKZdxOXW4giupSz3qcxUNuJqGNKIx13At19GEpjTjeoK5gRtpTgihhNGC
cFrSigha04ZI2hJFNDHE0o72dCCOjnSiM13oSje604OexJNAIr3oTRLJ9KEv
KaSSRjoZ9KM/mQwgi4EMYjBDyCaHXIYyjOGMII+R5FNAIUUUU0IpZZQzigoq
GU0VY6jmXzJomdA=
          "]], LineBox[CompressedData["
1:eJwNw4c2lQEAAOD/3ptovESv1CN4AM5pyEpCSzYl3SYZTVGppEHIjEQqkZKR
hJKWhu8759sWn7g9IRQEQdQd4SDY6S53m+Qek00x1TTT3WuG+8x0v1lmm+MB
D3rIwx4x16PmmW+BhRZZbImllnnM45Z7wgpPGvWUpz3jWc953kqrvGC1NdZa
50UvedkrXvWa9V63wUZveNNbNnnbO9612Xu2eN8HPvSRrbb52HY77PSJXXbb
Y6999vvUAQd95pDPHXbEF4760le+dsw3jjvhWyd953un/OC0M84650fn/eSC
n110yWW/+NUVv7nqd3/401/+ds0//vWf/w0iQRAybMQNxrjRWOPc5Ga3uNV1
wdtqNw==
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMBHN2wwYiPGNnJ0K4h0SqeEIEjHBiog0t1d0t2hSIeElHQ3
itIqKSgN3sddROvYejFxAoFAuFLECwRSkooggklNGkJISzrSk4FQwshIJjKT
hXCyEkEkUWQjOznISS5yE00e8pKP/BSgIIUoTBGKUozilOADPqQkpfiI0nxM
GcpSjvJUoCKVqEwVqlKN6nxCDWpSi9rUoS71qE8DGtKIxnxKE5rSjOZ8Rgta
8jmtaM0XtKEt7WhPBzrSic50oSsxxNKN7nzJV3xND3rSi2/ozbf0oS/96M8A
BjKIwQxhKMMYzghGMorRjGEs4xjPBCYyiclMYSrTmM4MvmMms5jNHOYyj/ks
YCGLWMwSlrKM5axgJatYzRrWso7v+YH1/MgGNrKJzWxhK9vYzg528hO72M0e
9vIz+9jPAQ5yiF84zBGOcozjnOAkpzjNGc5yjvNc4CKXuMwVrnKNX/mN6/zO
H9zgJre4zR3uco8/+Yu/uc8DHvKIxzzhH57yjH/5j+e84CWveM0b3vKO9wTi
BwJxiEs84pOAhCQiMUlISjKSk4KUpCKIYFKThhDSko70ZCCUMDKSicxkIZys
RBBJFNnITg5ykovcRJOH/wG+zohB
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAvu2W3drl12cZld9m2jWVv2dqysdrilm3btt3Sej/eC2ra
KbRjmEAgEKzg8IFAJjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4SiFKM4IZSg
JKUoTRnKUo7yVKAilahMFaoSSjWqU4Oa1KI2dahLPerTgIY0ojFNaEozmtOC
lrSiNW1oSzva04GOdKIzXehKN7rTg570ojd96Msv9KM/AxjIIAYzhKEMYzgj
GMkofuU3RjOGsYxjPBOYyCQmM4WpTGM6M5jJLGbzO38wh7nMYz4LWMgiFrOE
pSxjOStYySpW8ydrWMtf/M061rOBjWxiM//wL1vYyja2s4Od7GI3e9jLPvZz
gIMc4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOA
hzziMU94yjOe84KXvOI1b3jLO97zgY/8xyc+84WvfON/AhECgTCEJRzhiUBE
IhGZKEQlGtGJQUx+IBaxiUNc4hGfBCQkEYlJQlKSkZwfScFPBJGSVKQmDWlJ
R3oy8DMZCSYTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUpQlGKUZwQSlCSUpSm
DGUpR3kqUJFKVKYKVQmlGtWpQU1q8R3sspGr
          "]], LineBox[CompressedData["
1:eJwNxGeADgQAANDvcBeRCKUhoaIopbSotKk0jnJ7L24bd7jl9nCDOyOrJbMo
mkRK0VZEoYGM9kBpj/fjvV4J2aFZQYFAYKjCggOBcCKIJIpoYogljngSSCSJ
ZFJIJY2xjCOdDDLJIpscchnPBCYyiTzymcwUplJAIUUUU8I0SimjnAoqqaKa
GmqpYzr1NNBIEzOYSTMtzGI2c5jLQ8xjPgtYyCIe5hEe5TEeZzFPsISlLGM5
K1jJkzzFKlbzNM+whrU8y3M8zwu8yEusYz0vs4GNvMImXuU1NvM6b7CFrbzJ
W7zNO7zLe7zPNj7gQ7azg4/YyS4+5hN2s4e9fMpnfM4X7GM/B/iSgxziMEf4
iq/5hm/5ju/5gR/5iZ85yjGO8wu/coLf+J0/+JO/+Jt/+Jf/CIQEAkG0ojVt
CCaEk2hLO06mPR04hY6cSic6cxpd6Eo3TucMunMmZ3E259CDc+nJefSiN304
nwu4kL704yIupj8DuIRLGchlXM4gruBKBnMVV3MN13IdQxjK9dzAjQzjJm7m
Fm7lNm7nDoYzgju5i7sZyT3cy33cTyijGM0DPMgYwggngkiiiCaGWOKIJ4FE
kkgmhVTSGMs40skgkyyyySGX8UxgIpPII5/JTGEqBRRSRDElTKOUMsqpoJIq
qqmhljqmU08DjTQxg5k008L/aiGjuw==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "1.8060772339316775`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 1.8060772339316775`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxEXHk8lN8Xtu/rzNiZMdYyqESK6j2WqLSRiMpWVCJFKy2IlGhREtpok4rs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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149}], 
         LineBox[CompressedData["
1:eJwl0/l/CAQYBvBNSql06JTUKiGVkoRudKNcoQurVDrkSiEqcpdOszl2sM3G
ZvfNsMMYOxy7R4cKpXQpCn37+OH7vH/A87xBwWMGvBEYEBDwqFjkhrCYUMJY
wlKWsZxwIogkihWsJJoYYllFHPGsZg0JJLKWJJJJIZU00skgkyyyySGXPNax
nnw2sJFNFFBIEcVspoQtbKWUbWynjHIqqGQHO9nFbqqopoZa6qingUb2sJev
+Jpv+JZ9fMf3/MB+DnCQH/mJQ/zMLxzmV37jd/7gT47wF39zlGP8w78c5wQn
CdBVIE04jaaczhk040zOojlncw7n0oLzOJ8LuJCWXMTFXMKlXMbltOIKWnMl
bbiKqwniGq7lOtpyPe1oTwduoCM3chM304lbuJXO3EYXbqcrd9CN7vTgTu7i
bu7hXu7jfnrSi948wIM8xMM8Enhq04/Rh77043GeoD8DGMggBvMkQxjKMJ7i
aZ7hWZ5jOCMYSTDP8wIvMoqXeJlXGM2rvMbr/P9oY3iTsYxjPBOYyFtM4m3e
YTJTmMq7TGM67/E+HzCDmXzILGYzh7nMYz4L+IiPWcgnfMpnfM4XfMkiQlhM
KGEsYSnLWE44EUQSxQpWEk0MsawijnhWs4YEEllLEsmkkEoa6WSQSRbZ5JBL
HutYTz4b2MgmCiikiGI2U8IWtlLKNrZTRjkVVLKDnexiN1VUU0MtddTTQCN7
2Mt/2F24SA==
          "]], LineBox[CompressedData["
1:eJwV02eADwQAxuG/O4fjOOOMs0KyV2RkFrI3GWVv2Sp7FZlRZGfvlS3Ze4Yy
yz57j7PO5vHh+X1+v7wZm3eu1SlWIBAoJlFc5BKXucJVrnGdG9zkFre5w13u
cZ8HRPOQRzzmCU+J4RnPecFLXvGaN7x9PyIoEIhFEMHEJoQ4xCUeocQnAWEk
JBHhJCYJSUlGBMlJQUpSEUlq0pCWdKTnAzKQkUx8SGY+IgtZyUZ2cpCTXOQm
D3nJx8fkpwCfUJBCFKYIn1KUYhSnBCUpxWd8TmnKUJYvKEd5KlCRSlSmClWp
RnVqUJNa1KYOX1KXetSnAV/xNQ1pRGOa0JRmNKcFLWlFa9rQlnZ8Q3s60JFO
dKYLXenGt3zH93SnBz3pRW/60Jd+9GcAA/mBHxnEYH5iCEMZxnBGMJKfGcVo
fuFXxjCW3xjHeCYwkUlMZgq/M5VpTGcGM5nFbOYwl3nMZwELWcRilrCUP1jG
clawklWsZg1r+ZN1/MV6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg7wNwc5xGH+
4V+OcJRjHOcEJ/mP/znFac5wlnOc5wJRXOQSl7nCVa5xnRvc5Ba3ucNd7nGf
B0TzkEc85glPieEZz3nBS17xmje8JRDs/wQRTGxCiENc4hFKfBIQRkISEU5i
kpCUZESQnBSkJBWRpOYdyUyjMA==
          "]], LineBox[CompressedData["
1:eJwNxGeAiAUAANBPrqVkFKpbzp3bh9t7uXPTPA2jlLOiuisaNFD2bKOtqDQo
oxChjKIoGe2ioUSpaA+9H+9F1TfWNTQJgiBdoU2DIIxwIoikPVF0IJoYOhJL
HPEkkEgSyaTQic50IZU00skgkyyyySGXPPIpoJAiiimhlK6UUU43Kqikimpq
qKU7PehJL3rThzr6chEXcwmX0o/+DGAgl3E5g7iCKxlMPUMYyjCGM4KrGMko
ruYarqWBRq7jekYzhhu4kZu4mbGM4xZu5TZuZzwTmMgd3MkkJjOFqUxjOjOY
ySxmM4e53MXd3MO93Mf9PMA85rOAB3mIh3mER3mMx1nIEzzJIhbzFE/zDEt4
lud4nhdYyjJe5CWWs4KVrOJlXmE1a1jLq6xjPa+xgY1s4nXeYDNb2Mo23uQt
trODt3mHneziXd5jN++zh73sYz8f8CEf8TGf8Cmf8TlfcICDfMlXfM03HOJb
vuMw33OEo/zAjxzjJ37mF45zgl/5jd/5gz/5i7/5h3/5j5MEIUHQhFNoSgin
chqncwZn0oyzOJvmnEMLWtKK1pzLebShLe04nwu4kFDCCCeCSNoTRQeiiaEj
scQRTwKJJJFMCp3oTBdSSSOdDDLJIpsccskjnwIKKaKYEkrpShnldKOCSqqo
poZautOD/wE7B4+r
          "]], LineBox[CompressedData["
1:eJwNxGWADgYAANAPp21yajPdU6c2pjaMMXH6Csdpd7p7Myanpqa7c9PduWFj
013TMR3vx3tZo2JDYuIEAoFg1QgKBGpSi9qEUIe61KM+DWhII0IJI5wIImlM
E5oSRTOaE00LWtKK1rShLe1oTwyxdKAjnehMF7rSje70oCe96E0f+tKP/gxg
IIP4nh8YzI8MYSg/MYzhjGAkoxjNz4xhLOMYzwR+YSKTmMwUpvIr05jODGYy
i9nMYS7zmM8CFrKIxSxhKctYzgpWsorVrGEtv/E761jPBjayic1sYSvb2M4O
drKL3exhL/vYzwEOcojDHOEof/AnxzjOCf7ib05yin/4l9Oc4SznOM8FLnKJ
y1zhKte4zg1ucovb/Mcd7nKP+zzgIY94zBOe8j/PeM4LXvKK17zhLe8IxA8E
4hCXeAQRnwQkJBGJSUJSkvEBH5KcFKQkFalJw0ekJR3pyUBGPuYTMvEpmclC
VrKRnRzkJBe5yUNe8pGfzyhAQQpRmCIEU5RiFKcEJfmcLyhFab6kDGUpR3kq
8BVfU5FKVOYbqlCVb6lGdb6jBjWpRW1CqENd6lGfBjSkEaGEEU4EkTSmCU2J
ohnNiaYFLWlFa9rQlna0J4ZYOtCRTnSmC13pRnd60JNe9KYPfelHf94DTAGa
tA==
          "]], LineBox[CompressedData["
1:eJwNxGeADgQAANCP3BHO3iR7k50tK3tmzzp73dnZ8wbuZJQ9smVm700os+w9
ssoMlTLfj/eyhoY3CosTCARCNDIoEBjFaMYQQSRRRDOWcYwnhlgm8A0TmcRk
pvAt3zGVaUxnBjOZxWzmMJd5fM98FrCQRSxmCUtZxg8sZwUrWcVq1vAja1nH
ejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJCfOMRhjvAzv3CUYxznBCc5xa/8
xmnOcJZznOcCF7nEZa5wlWtc5wY3ucXv3OYOd7nHff7gTx7wkEc85glP+Ytn
POcFf/MP//KS//ifV7zmDW95RyA4EIhDXD4gHkEEE58EfEhCEpGYEJKQlGQk
JwUpSUVq0pCWdKQnAxnJxEdk5mOykJVsZCcHOclFbvKQl3zkpwAFKcQnFKYI
RSlGcUpQkk8pRWnKUJZylKcCFfmMSlSmClWpxudUpwY1qUVt6lCXetSnAQ1p
xBc0pglNaUZzWtCSVrSmDW1px5d8RSjt6UBHOtGZLnSlG93pQU/CCKcXvelD
X/rRnwF8zUAGMZghDGUYwxnBSEYxmjFEEEkU0YxlHOOJIZb3gWKN3g==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1.8060772339316775`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -1.8060772339316775`, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.92304237373466*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"fd7c7a68-fc6c-4bc2-a6cd-0420bc83cd98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"2", "/", "0.05"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230424129202595`*^9, 3.923042417951993*^9}, {
  3.923042475209591*^9, 3.9230424778044596`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"45650fab-1166-4e3d-afe2-d8d27fb5ee5c"],

Cell[BoxData["40.`"], "Output",
 CellChangeTimes->{3.9230424182017555`*^9, 3.9230424781010857`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"f5a70421-a59d-4c89-a4c9-f53649a8077a"]
}, Open  ]],

Cell["\<\
Just to illustrate lets make the perturbation even smaller, i.e let\
\[CloseCurlyQuote]s halve it.\
\>", "Item",
 CellChangeTimes->{{3.9230425221843505`*^9, 
  3.923042537563545*^9}},ExpressionUUID->"a8c13a88-475b-4680-b43f-\
a5c696b73f4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"perturbed11", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"Wpp", "[", 
         RowBox[{"x", "+", 
          RowBox[{"I", " ", "y"}]}], "]"}], ")"}]}], "]"}], " ", "\[Equal]", 
     " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"Wpp", "[", 
        RowBox[{"0.013126299153661668`", "\[VeryThinSpace]", "+", 
         RowBox[{"6.442832986916607`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Blue"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9230426161228065`*^9, 3.9230426174350233`*^9}, 
   3.9230426602669334`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"b0052b00-237b-4b47-be92-cc2ef2e922fa"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxMW3lcjN/3b9/XmWnaZ6ZtSk2kxZIyR0hEKIlKaSEUFQlZS5usbYrsKtIu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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FV4EAQUBeCNMdjoBSnSXYqUoHQjOToVBAlhhIR0dzfSXUp3Sxl0gzQo
qLTSzb+Ph//ct/N2bvpm7aOiAwMCAlKImBuLIGITTBziEkIo8YhPAhKSiMQk
IYxwIogkKclIHtNPSlLxAan5kDSkJR3pyUBGMpGZLGQlG9nJQU5ykZs8fMTH
5OUT8pGfAhSkEJ9SmCJ8xucUpRjFKUFJSlGaMpSlHOWpQEUq8QWVqUJVqlGd
GkRRk1rUpg51qUd9GtCQRjSmCV/yFU1pxtc0pwXf0JJWtKYN39KWdkTTng50
pBPf0ZkudKUb39OdHvSkF73pQ1/60Z8BDGQQgxnCUIYxnBGMZBSjGcNYxjGe
CUxkEpOZwlSm8QPTmcFMZjGbOcxlHvNZwEIWsZglLGUZy/mRn1jBSlaxmjWs
ZR3r2cBGNrGZLWxlG9vZwU528TO72cNe9rGfX/iV3/idAxzkEIc5wlGOcZwT
nOQUpznDWc7xB+e5wEUucZkrXOUa1/mTv7jBTf7mH/7lFre5w13ucZ8H/Mf/
POQRj3nCU57xnBe85BWvecNbYsYfSCyCiE0wcYhLCKHEIz4JSEgiEpOEMMKJ
IJKkJCN54Pv/8g6ma4KS
         "]], LineBox[CompressedData["
1:eJwl0FV0FgQAhuF/iKR0N2Mb3d2MHGzkaERAlBbpVES6u1O6O1WkEVC6QcCi
u0MB4eF48bzX3/mCW3aK/jIoEAhUkDSkJR3pyUBGMpGZYLIQQihhZCUb2clB
TnKRmzzkJR/5KUBBClGYIhSlGMUpQUlKUZoylKUc4ZQP+n9nRSpRmSpEUJVq
RBJFdWpQk1rUpg7R1KUe9WlAQxrRmCZ8TFM+oRnNacGntOQzPqcVrWlDW9rR
ng58QUfen9uJznShK93oTg960ove9KEvX/E1/fiG/nzLAAYyiMEMYSjDGM4I
RjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7fMY/5LGAhi1jMEpayjOWs
YCWrWM0a1rKO9WxgI5vYzBa28j0/8CPb+Int7GAnu9jNHvayj5/ZzwEO8gu/
cojDHOEoxzjOCU5yitOc4SznOM8FfuMil7jM7/zBn/zF31zhKte4zg1ucovb
3OEu97jPAx7yiMc84SnPeM4LXvIP//KK17zhP94SiBEIBBGDD4jJh8QiNnGI
Szzi8xEJSEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjITTBZCCCWMrGQjOznI
SS5yk4e85CM/BShIIQpThKIUozglKEkpSlOGspQjnPJUoCKVqEwVIqhKNSKJ
ojo1qEktalOHaOpSj/o0oCGNaEwT3gEH/JHn
         "]], LineBox[CompressedData["
1:eJwNw+c6lgEAANA3d+KW+ptkZn9WWUkISXZkFjIislIIoWGPbBmhK3HO85zw
mPS7oTtBEFR6LywIIrxvpA+MMtoYY40z3ocmmGiSyaaYapoh080w0yyzfeRj
c8w1z3wLfGKhTy3ymcWWWOpzyyy3whdW+tIqX1ltjbXWWW+Djb62yWbf2GKr
bbbbYadvfWeX3fb43l777HfADw465EeHHfGTo4457oSTfnbKL3512hln/eac
8y743UWXXPaHP/3lb1dcdc11N9x0y2133PWPe+574KFHHnviqX8989wLL/3n
ldfe+N9bTz5XgA==
         "]], LineBox[CompressedData["
1:eJwN0+WDyAcAgOGfO91MmzjdDBPDdEw7bWqY3JjuyU33dG5iumvY1ORC5zYx
zd3pOP18eN7/4A1r0y28a4wgCMLkWkgQXOcGN7nFbe5wl3tEEEkU93nAQx7x
mCc85RnPeUE0L3nFa97wlncEoUEQgxBCiUksYhOHuMQjPglISCISk4SkJCM5
H5CClKQiNWlISzrS8yEZyEgmMhNGFrKSjezkICe5yE0e8pKP/BSgIIX4iMIU
oSgfU4zilKAkn1CK0pThU8pSjvJUoCKVqEwVqlKNz6hODWpSi9rUoS71CKc+
DWhIIxrThKY043Oa04KWtKI1X9CGtrTjS9rTgY50ojNd+Iqv6Uo3vqE7PehJ
L3rTh770oz8DGMggBvMtQxjKMIYzgpF8x/eMYjRjGMs4xjOBiUxiMlOYyjR+
YDozmMksZjOHucxjPgtYyCJ+5CcWs4SlLONnlrOClaxiNWtYyzrWs4GNbGIz
W9jKNrbzCzvYyS5+5Td2s4e97GM/v3OAgxziMEc4yh/8yV/8zTGOc4KTnOI0
ZzjLOc5zgYv8w7/8xyUuc4Wr/M81rnODm9ziNne4yz0iiCSK+zzgIY94zBOe
8oznvCCal7ziNW94yzuCmP4nhFDeA20jn/M=
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANCvdZdt12V31ZZbXLZtt2V7y7Vse8u2bWtpacu28X68F9Kk
fZV2YQKBQKiCggKBYMIRnghEJBKRiUJUohGdGMQkFrGJQ1ziEZ8EJCQRiUlC
UpKRnBSEkJJUpCYNaUlHejKQkUxkJgtZyUYo2clBTn7kJ3KRmzzkJR/5KUBB
fqYQhSlCUYpRnF8oQUlKUZoylKUc5alARSpRmSpUpRrVqUFNalGbOtSlHvVp
QEMa0ZgmNKUZzWlBS1rRmja05Vd+ox3t6UBHOtGZLnSlG93pQU960Zs+9KUf
/RnA7/zBQAYxmCEMZRjDGcFI/mQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZ
w1zmMZ8FLGQRf/E3i1nCUpaxnBWsZBWrWcNa1rGeDWxkE5vZwla2sZ0d7GQX
u9nDXvaxnwMc5BCHOcJRjnGcE5zkFKc5w1nOcZ4LXOQfLnGZK1zlGv9ynRvc
5Ba3+Y//ucNd7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvhEI
DgTC8ANhCSKYcIQnAhGJRGSiEJVoRCcGMYlFbOIQl3jEJwEJSURikpCUZCQn
BSGkJBWpSUNa0pGeDGQkE5nJQlayEUp2cpCT7xmAi4E=
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv2y3bbdm+fJfrsm3btrFlY0irbdWytWXbts33473UzTqH
dgoTCASyKk+EQCAv+chPAQpSiMIUoSjFCKI4JShJKUpThrIEE0I5ylOBilSi
MlWoSjVCqU4NalKL2tShLvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJ
znShK93oTg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0YxhLOMYzwQmMonJ
TGEq0/iZX5jODGYyi9nMYS7zmM8CFrKIxSxhKcv4ld/4nT9YzgpWsorV/Mka
1vIXf/MP61jPBv5lI5vYzBa2so3t7GAnu9jNHvayj/0c4CD/8T+HOMwRjnKM
45zgJKc4zRnOco7zXOAil7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8ozn
vOAlr3jNG97yjvd84COf+MwXvvKNQMRAIAxhCUd4IhCRSEQmClGJRnRiEJNY
xCYOcYlHfH4gAQlJRGKSkJRkJCcFKUlFatKQlnSkJwMZyURmfuQnspCVbGQn
BznJRW7ykJd85KcABSlEYYpQlGIEUZwSlKQUpSlDWYIJoRzlqUBFKlGZKlSl
GqFUpwY1qUVt6lCXetSnAQ1pRGOa8B2MfJSm
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.0125`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         "2.3079724199658678`"}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, -0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.0125 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == 2.3079724199658678`, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9230426641581345`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"b3718ee8-c120-4e70-91d2-fcbf95d94050"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"perturbed22", " ", "=", " ", 
  RowBox[{"ContourPlot", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"Wpp", "[", 
         RowBox[{"x", "+", 
          RowBox[{"I", " ", "y"}]}], "]"}], ")"}]}], "]"}], " ", "\[Equal]", 
     " ", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "-", "0.13"}], ")"}]}], "]"}], 
       RowBox[{"Wpp", "[", 
        RowBox[{"0.013126299153661668`", "\[VeryThinSpace]", "-", 
         RowBox[{"6.442832986916607`", " ", "\[ImaginaryI]"}]}], "]"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "15"}], ",", "15"}], "}"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Gray"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923042628061308*^9, 3.9230426528269997`*^9}, {
  3.923042700053376*^9, 3.923042701068763*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e858fea4-6f7c-403a-aa36-0d6f0cd0c914"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxEXHcgle8Xt/e81x4XlyvZSWnpPaW0ZaZERiSyk5S2vRqkpKRBiySVhvE+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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTnZt2Vpctrm4bJvLbtnWlm1utdyysWUb73m6eL//
9rv5/uAm7au0CwwICMgiQm4oQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jE
Iz4JSEgiEpOEpCQjiOQEk4KUpCI1aUhLOtKTgYxkInNIb7KSjR/4kezkICe5
yE0e8pKP/BSgIIUoTBGKUozi/EQJSlKK0pShLD9TjvJUoCKVqEwVqlKN6tSg
JrWoTR3qUo/6NKAhjWhME5ryC81oTgta0orW/Eob2tKO9nSgI53oTBe60o3u
9KAnvehNH/rSj/4MYCCDGMwQhjKM4YxgJL8xitGMYSzjGM8EJjKJyUxhKtOY
zu/MYCazmM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjj/4k/VsYCOb2MwW
trKN7exgJ7vYzR72so/9HOAghzjMEY5yjL/4m+Oc4B9OcorTnOEs5zjPBf7l
Ipe4zBWuco3r3OAmt7jNHe5yj/s84D/+5yGPeMwTnvKM57zgJa94zRve8o73
fOAjn/jMF74SMv5AQhGaMIQlHOGJQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBC
EpGYJCQlGUEkJ5gUpCQVqUlDWtKRngxkJBOZA7//rW9104XL
         "]], LineBox[CompressedData["
1:eJwV0Oc6FQAAgOHjUlwBsrNnkmST3VFW5YTK3iNlK2SLlBEp4/q8frzP8/3+
woOhko6wQCAwQ4SIJIoHRBNDLHHEk0AiD0kimRRSSSOdDDLJIpsccnlEHo/J
5wkFPKWQZxRRTAmllFFOBZVU8ZxqaqiljnoaaOQFQZp4ySuaaaGVNtp5zRve
cj8hxDs66aKb93zgIz300kc/AwwyxDAjjDLGOBNMMsU0n5jhM1+YZY55Flhk
iWVW+Mo3Vlljne9ssMkW2+ywyx77/OCAQ35yxC9+c8wJp5zxh3Mu+Msl//jP
FdfccMsdt/A/mA==
         "]], LineBox[CompressedData["
1:eJwV0OeDDwQAgOHf2ZsQsk8Z2XuTUUbJuOzsMrMpm2wiRSgqeyV7O2femXfm
2fPsvff2+PC8f8Ab3KpLSOegQCBQRdayjvWEsoEwNrKJzWxhK9sIJ4Lt7GAn
u9jNHiKJYi/72M8BDnKIaA5zhKMc4zgnOMkpTnOGs5wjhvNc4CKXuMwVrnKN
69zgJre4zR3uco/7POAhj3jME57yjOe84CWveM0b3r4fFSsQCCIWsYlDXOIR
nwQkJBGJSUJSkpGcFHxASlKRmg9JQ1rS8RHpyUBGMpGZLGQlmGx8zCdkJwc5
ycWn5CYPeclHfgpQkEIUpghFKUZxSlCSUpSmDGUpR3k+owIVqURlPucLqlCV
alTnS76iBl9Tk1rUpg4hfENd6lGfBjSkEY35liY0pRnNaUFLWvEd39OaNrSl
He3pwA90pBOd6UJXutGdHvTkR36iF73pQ1/60Z8BDGQQPzOYIQxlGMMZwUhG
MZpfGMNYfmUcv/E745nAH0xkEpP5k7+YwlT+5h/+ZRrTmcFMZjGbOcxlHvNZ
wH8s5H8WsZglLGUZy1nBSlaxmjWsZR3rCWUDYWxkE5vZwla2EU4E29nBTnax
mz1EEsVe9rGfAxzkENEc5ghHOcZxTnCSU5zmDGc5RwznucBFLnGZK1zlGte5
wU1ucZs73OUe93nAQx7xmCc85RnPecFLXvEONAy/Nw==
         "]], LineBox[CompressedData["
1:eJwN01VjkAUAQNFvQY2O0TUadCCN0iWC0iUo3V3S3Y2AhCCldIeCgnQJKN0o
KN1Id52Hc//BjWraqUbHkCAIouVNaBC85R1BWBCEEEoY4cQgJrGITRwiiEs8
4pOAhCQiMUlISjIiSU4KUpKK1KQhLelITwYyEkUmMpOFrGQjOznISS4+4EOi
yU0ePiIv+chPAQpSiMIU4WM+oSjFKE4JSlKK0pShLOUoz6dU4DMqUonP+YLK
VKEq1ahODWpSi9rUoS5fUo/6fMXXNKAhjWhME5rSjOa0oCWtaE0b2tKO9nSg
I53oTBe60o1v6E4PetKL3vShL/3ozwAGMojBDGEowxjOCEYyitGMYSzjGM8E
vmUik5jMd0xhKtOYzvfMYCY/MIvZzGEu8/iRn5jPAhayiMUsYSnLWM4KVrKK
1axhLev4mV9YzwZ+5Tc2sonf2cwWtrKN7exgJ7vYzR728gf72M8B/uQvDnKI
wxzhKMc4zglOcorTnOEs5/ibfzjPBf7lPy5yictc4SrXuM4NbnKL29zhLvf4
n/s84CGPeMwTnvKM57zgJa94zRve8o4g3P+EEkY4MYhJLGIThwjiEo/4JCAh
iUhMEpKSjEiSk4KUpCI1aUhLOtKTgYxEkYnMZCEr2chODnLyHlggi2c=
         "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMBHS4NK55CQrtG5DTZYEKNbUkIa6VCULpVQQGmlpbuRTmmQ
7lLpVOI+7oJadY3tEicQCAQrX/xAID8FKEghClOEohSjOMGUoCSlKE0ZylKO
8lSgIpWoTAihhFGFqoQTQTWqE0kU0cRQg5rUojax1KEu9ahPAxrSiMY0oSnN
aE4LPqMlrWhNG9rSjs9pTwc60okv6EwXutKN7vSgJ734kt70oS/96M8ABjKI
wQzhK75mKN/wLcMYzghGMorRjGEs4xjPBL7je35gIpOYzBR+5CemMo3p/Mwv
zGAms5jNHOYyj1/5jfksYCGLWMwSlvI7y1jOClayitWsYS3rWM8GNrKJzWxh
K9vYzg528ge72M0e9rKP/RzgIIc4zBGO8ifHOM4JTnKK05zhLOf4i/Nc4CKX
uMwVrnKN69zgJre4zR3uco/7/M0//MsDHvKIxzzhKc94zgte8orX/Mf/vOEt
7wgkCATiEJd4xCcBCUnEByQmCUlJRnJSkJJUpOZDPuJj0pCWdKQnAxnJRGay
kJVsZCeIHHxCTnKRmzx8Sl7ykZ8CFKQQhSlCUYpRnGBKUJJSlKYMZSlHeSpQ
kUpUJoRQwqhCVcKJoBrViSSKaGKoQU1qUZtY6lCXetSnAQ1pRGOa0JRmvAep
EJRN
         "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv23aXbQ/ZtnVZdxlD2rJt27Zt27Zb2FZrvR/vBQWH1ggJ
EwgEEqhJhECgKc1oTjAtaEkrWtOGtrSjPR3oSCdCCKUzXehKN7rTg570ojd9
+IVf+Y3f6Us/+jOAgfzBnwxiMEMYyjCGM4KRjGI0YxjLOMYzgYlMYjJTmMo0
pjODmcxiNnOYyzzms4CFLGIxS1jKMpazgpWsYjVrWMs61rOBjWxiM1vYyja2
s4Od7GI3e9jLPvZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5z
g5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zFx/4yCc+8zf/8C9f
+Mp/fON/AhEDgTCEJRzhiUBEIhGZKEQlGtGJQUxiEZs4xCUe8UlAQhKRmCQk
JRnJSUFKUpGaINKQlnSkJwMZyURmspCVbGQnBznJRW7ykJd85KcABSlEYYrw
Az/yEz9TlGIUpwQlKUVpylCWcpSnAhWpRGWqUJVqVKcGNalFbepQl3rUpwEN
aURjmtCUZjQnmBa0pBWtaUNb2tGeDnSkEyGE0pkudOU76zCPrg==
         "]]},
       RowBox[{
         RowBox[{"Im", "[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                 RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
               ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                 TagBox["x", HoldForm], "+", 
                 RowBox[{"0.0125`", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
         RowBox[{"-", "2.3079724199658678`"}]}]],
      Annotation[#, 
       Im[Complex[
          0.1296341426196948, 0.9915618937147881] (-
           E^(HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y]) + 
          HoldForm[$CellContext`x] + 
          0.0125 (HoldForm[$CellContext`x] + 
             Complex[0, 1] HoldForm[$CellContext`y])^2 + 
          Complex[0, 1] HoldForm[$CellContext`y])] == -2.3079724199658678`, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.923042669330613*^9, 3.9230427022415757`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"d4fbe509-f450-43fd-93ac-f1157ede68f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
  "unperturbed1", ",", "unperturbed2", ",", "perturbed11", ",", 
   "perturbed22"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230426720801673`*^9, 3.923042691506336*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"ffcc9b13-e2bd-4dd6-9227-0187b7266b36"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxMXHk8lN/3t6/ZZsbOjCFjGdolbc+xy5JIQmQpyRJJUpQiUtlKu60ikRai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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGDBqxGCM2kaXNIIKSCMISEnnaGlQUFq6Q0pauqQb6e5G
QpFOFQGVrn8fD/+5r+fl3KjoTjU6BgYEBGQWMTcWsYlDEHGJR3yCSUBCEpGY
JISQlGQkJwWhpCQVYaQmnDSkJR3pyUAEkUSRkUwxfchCVrKRnRzkJBe5+YA8
5CUf+SlAQQpRmA8pQlE+4mM+oRjFKcGnlKQUpSlDWcpRngp8RkUq8TmVqUJV
vqAa1alBTWrxJbWpQ13qUZ8GNKQRjWlCU5oRTXNa0JJWtKYNbfmKdrSnAx3p
RGe60JVufM03dKcH3/IdPelFb/rQl37053sGMJBBDGYIQxnGcEYwklGMZgxj
Gcd4fmACE5nEZKbwI1OZxnRmMJNZzOYn5jCXecxnAQtZxGKWsJRl/MxyVrCS
VaxmDWtZx3o2sJFNbGYLv7CVbWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQn
OcVpznCWc/zKeS5wkUv8xu9c5g+ucJVrXOcGN7nFbe5wl3vc50/+4m8e8A8P
ecRj/uU//ucJT3nGc17wkle85g1viRl/ILGITRyCiEs84hNMAhKSiMQkIYSk
JCM5KQglJakIIzXhpCEt6UhPBiKIJIqMZAp8/4/eAX5OhBg=
          "]], LineBox[CompressedData["
1:eJwl0Gl4DwQAx/H/SOlSSKjQyjZjzA7MzTY2djFzbHPM7s1mlqToRLl1OsvV
oft0XxXl6pC7HKWDUql0Jzo+Pb34fF//nl9wflXm6KBAIJAmIYQSRgvCaUkr
ImhNGyJpSxTRxBBLO9rTgTg60onOdKEr3ehOD3oSTwKJ9KI3SSTTh76kkBr0
/8Z0MuhHfzIZQBYDGcRghpBNDrkMZRjDGUEeI8mngEKKKKaEUsooZxQVVPLf
WVWMoZqbGMvNjOMWxnMrtzGBidzOHdzJXdzNPUxiMlO4l/uYyjSmM4OZzGI2
c7ifB3iQh3iYR5jLPOazgIUs4lEeYzFLWMoylvM4T/AkT7GCp3mGZ3mO53mB
F3mJl3mFV3mNlaxiNWtYyzrWs4GNbGIzr/MGb7KFrbzF22xjOzvYyS7e4V3e
43128wF72Ms+9nOAgxziQz7iMEc4yjE+5hOO8ymf8TlfcIKTfMlXnOJrvuFb
TvMd3/MDZ/iRn/iZX/iV3/idPzjLn5zjPH/xN/8QqBEIBFGDmlxALS7kImpz
MZdwKZdxOXW4giupSz3qcxUNuJqGNKIx13At19GEpjTjeoK5gRtpTgihhNGC
cFrSigha04ZI2hJFNDHE0o72dCCOjnSiM13oSje604OexJNAIr3oTRLJ9KEv
KaSSRjoZ9KM/mQwgi4EMYjBDyCaHXIYyjOGMII+R5FNAIUUUU0IpZZQzigoq
GU0VY6jmXzJomdA=
          "]], LineBox[CompressedData["
1:eJwNw4c2lQEAAOD/3ptovESv1CN4AM5pyEpCSzYl3SYZTVGppEHIjEQqkZKR
hJKWhu8759sWn7g9IRQEQdQd4SDY6S53m+Qek00x1TTT3WuG+8x0v1lmm+MB
D3rIwx4x16PmmW+BhRZZbImllnnM45Z7wgpPGvWUpz3jWc953kqrvGC1NdZa
50UvedkrXvWa9V63wUZveNNbNnnbO9612Xu2eN8HPvSRrbb52HY77PSJXXbb
Y6999vvUAQd95pDPHXbEF4760le+dsw3jjvhWyd953un/OC0M84650fn/eSC
n110yWW/+NUVv7nqd3/401/+ds0//vWf/w0iQRAybMQNxrjRWOPc5Ga3uNV1
wdtqNw==
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMBHN2wwYiPGNnJ0K4h0SqeEIEjHBiog0t1d0t2hSIeElHQ3
itIqKSgN3sddROvYejFxAoFAuFLECwRSkooggklNGkJISzrSk4FQwshIJjKT
hXCyEkEkUWQjOznISS5yE00e8pKP/BSgIIUoTBGKUozilOADPqQkpfiI0nxM
GcpSjvJUoCKVqEwVqlKN6nxCDWpSi9rUoS71qE8DGtKIxnxKE5rSjOZ8Rgta
8jmtaM0XtKEt7WhPBzrSic50oSsxxNKN7nzJV3xND3rSi2/ozbf0oS/96M8A
BjKIwQxhKMMYzghGMorRjGEs4xjPBCYyiclMYSrTmM4MvmMms5jNHOYyj/ks
YCGLWMwSlrKM5axgJatYzRrWso7v+YH1/MgGNrKJzWxhK9vYzg528hO72M0e
9vIz+9jPAQ5yiF84zBGOcozjnOAkpzjNGc5yjvNc4CKXuMwVrnKNX/mN6/zO
H9zgJre4zR3uco8/+Yu/uc8DHvKIxzzhH57yjH/5j+e84CWveM0b3vKO9wTi
BwJxiEs84pOAhCQiMUlISjKSk4KUpCKIYFKThhDSko70ZCCUMDKSicxkIZys
RBBJFNnITg5ykovcRJOH/wG+zohB
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAvu2W3drl12cZld9m2jWVv2dqysdrilm3btt3Sej/eC2ra
KbRjmEAgEKzg8IFAJjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4SiFKM4IZSg
JKUoTRnKUo7yVKAilahMFaoSSjWqU4Oa1KI2dahLPerTgIY0ojFNaEozmtOC
lrSiNW1oSzva04GOdKIzXehKN7rTg570ojd96Msv9KM/AxjIIAYzhKEMYzgj
GMkofuU3RjOGsYxjPBOYyCQmM4WpTGM6M5jJLGbzO38wh7nMYz4LWMgiFrOE
pSxjOStYySpW8ydrWMtf/M061rOBjWxiM//wL1vYyja2s4Od7GI3e9jLPvZz
gIMc4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOA
hzziMU94yjOe84KXvOI1b3jLO97zgY/8xyc+84WvfON/AhECgTCEJRzhiUBE
IhGZKEQlGtGJQUx+IBaxiUNc4hGfBCQkEYlJQlKSkZwfScFPBJGSVKQmDWlJ
R3oy8DMZCSYTmclCVrKRnRzkJBe5yUNe8pGfAhSkEIUpQlGKUZwQSlCSUpSm
DGUpR3kqUJFKVKYKVQmlGtWpQU1q8R3sspGr
          "]], LineBox[CompressedData["
1:eJwNxGeADgQAANDvcBeRCKUhoaIopbSotKk0jnJ7L24bd7jl9nCDOyOrJbMo
mkRK0VZEoYGM9kBpj/fjvV4J2aFZQYFAYKjCggOBcCKIJIpoYogljngSSCSJ
ZFJIJY2xjCOdDDLJIpscchnPBCYyiTzymcwUplJAIUUUU8I0SimjnAoqqaKa
GmqpYzr1NNBIEzOYSTMtzGI2c5jLQ8xjPgtYyCIe5hEe5TEeZzFPsISlLGM5
K1jJkzzFKlbzNM+whrU8y3M8zwu8yEusYz0vs4GNvMImXuU1NvM6b7CFrbzJ
W7zNO7zLe7zPNj7gQ7azg4/YyS4+5hN2s4e9fMpnfM4X7GM/B/iSgxziMEf4
iq/5hm/5ju/5gR/5iZ85yjGO8wu/coLf+J0/+JO/+Jt/+Jf/CIQEAkG0ojVt
CCaEk2hLO06mPR04hY6cSic6cxpd6Eo3TucMunMmZ3E259CDc+nJefSiN304
nwu4kL704yIupj8DuIRLGchlXM4gruBKBnMVV3MN13IdQxjK9dzAjQzjJm7m
Fm7lNm7nDoYzgju5i7sZyT3cy33cTyijGM0DPMgYwggngkiiiCaGWOKIJ4FE
kkgmhVTSGMs40skgkyyyySGX8UxgIpPII5/JTGEqBRRSRDElTKOUMsqpoJIq
qqmhljqmU08DjTQxg5k008L/aiGjuw==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "1.8060772339316775`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 1.8060772339316775`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxEXHk8lN8Xtu/rzNiZMdYyqESK6j2WqLSRiMpWVCJFKy2IlGhREtpok4rs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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149}], 
         LineBox[CompressedData["
1:eJwl0/l/CAQYBvBNSql06JTUKiGVkoRudKNcoQurVDrkSiEqcpdOszl2sM3G
ZvfNsMMYOxy7R4cKpXQpCn37+OH7vH/A87xBwWMGvBEYEBDwqFjkhrCYUMJY
wlKWsZxwIogkihWsJJoYYllFHPGsZg0JJLKWJJJJIZU00skgkyyyySGXPNax
nnw2sJFNFFBIEcVspoQtbKWUbWynjHIqqGQHO9nFbqqopoZa6qingUb2sJev
+Jpv+JZ9fMf3/MB+DnCQH/mJQ/zMLxzmV37jd/7gT47wF39zlGP8w78c5wQn
CdBVIE04jaaczhk040zOojlncw7n0oLzOJ8LuJCWXMTFXMKlXMbltOIKWnMl
bbiKqwniGq7lOtpyPe1oTwduoCM3chM304lbuJXO3EYXbqcrd9CN7vTgTu7i
bu7hXu7jfnrSi948wIM8xMM8Enhq04/Rh77043GeoD8DGMggBvMkQxjKMJ7i
aZ7hWZ5jOCMYSTDP8wIvMoqXeJlXGM2rvMbr/P9oY3iTsYxjPBOYyFtM4m3e
YTJTmMq7TGM67/E+HzCDmXzILGYzh7nMYz4L+IiPWcgnfMpnfM4XfMkiQlhM
KGEsYSnLWE44EUQSxQpWEk0MsawijnhWs4YEEllLEsmkkEoa6WSQSRbZ5JBL
HutYTz4b2MgmCiikiGI2U8IWtlLKNrZTRjkVVLKDnexiN1VUU0MtddTTQCN7
2Mt/2F24SA==
          "]], LineBox[CompressedData["
1:eJwV02eADwQAxuG/O4fjOOOMs0KyV2RkFrI3GWVv2Sp7FZlRZGfvlS3Ze4Yy
yz57j7PO5vHh+X1+v7wZm3eu1SlWIBAoJlFc5BKXucJVrnGdG9zkFre5w13u
cZ8HRPOQRzzmCU+J4RnPecFLXvGaN7x9PyIoEIhFEMHEJoQ4xCUeocQnAWEk
JBHhJCYJSUlGBMlJQUpSEUlq0pCWdKTnAzKQkUx8SGY+IgtZyUZ2cpCTXOQm
D3nJx8fkpwCfUJBCFKYIn1KUYhSnBCUpxWd8TmnKUJYvKEd5KlCRSlSmClWp
RnVqUJNa1KYOX1KXetSnAV/xNQ1pRGOa0JRmNKcFLWlFa9rQlnZ8Q3s60JFO
dKYLXenGt3zH93SnBz3pRW/60Jd+9GcAA/mBHxnEYH5iCEMZxnBGMJKfGcVo
fuFXxjCW3xjHeCYwkUlMZgq/M5VpTGcGM5nFbOYwl3nMZwELWcRilrCUP1jG
clawklWsZg1r+ZN1/MV6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg7wNwc5xGH+
4V+OcJRjHOcEJ/mP/znFac5wlnOc5wJRXOQSl7nCVa5xnRvc5Ba3ucNd7nGf
B0TzkEc85glPieEZz3nBS17xmje8JRDs/wQRTGxCiENc4hFKfBIQRkISEU5i
kpCUZESQnBSkJBWRpOYdyUyjMA==
          "]], LineBox[CompressedData["
1:eJwNxGeAiAUAANBPrqVkFKpbzp3bh9t7uXPTPA2jlLOiuisaNFD2bKOtqDQo
oxChjKIoGe2ioUSpaA+9H+9F1TfWNTQJgiBdoU2DIIxwIoikPVF0IJoYOhJL
HPEkkEgSyaTQic50IZU00skgkyyyySGXPPIpoJAiiimhlK6UUU43Kqikimpq
qKU7PehJL3rThzr6chEXcwmX0o/+DGAgl3E5g7iCKxlMPUMYyjCGM4KrGMko
ruYarqWBRq7jekYzhhu4kZu4mbGM4xZu5TZuZzwTmMgd3MkkJjOFqUxjOjOY
ySxmM4e53MXd3MO93Mf9PMA85rOAB3mIh3mER3mMx1nIEzzJIhbzFE/zDEt4
lud4nhdYyjJe5CWWs4KVrOJlXmE1a1jLq6xjPa+xgY1s4nXeYDNb2Mo23uQt
trODt3mHneziXd5jN++zh73sYz8f8CEf8TGf8Cmf8TlfcICDfMlXfM03HOJb
vuMw33OEo/zAjxzjJ37mF45zgl/5jd/5gz/5i7/5h3/5j5MEIUHQhFNoSgin
chqncwZn0oyzOJvmnEMLWtKK1pzLebShLe04nwu4kFDCCCeCSNoTRQeiiaEj
scQRTwKJJJFMCp3oTBdSSSOdDDLJIpsccskjnwIKKaKYEkrpShnldKOCSqqo
poZautOD/wE7B4+r
          "]], LineBox[CompressedData["
1:eJwNxGWADgYAANAPp21yajPdU6c2pjaMMXH6Csdpd7p7Myanpqa7c9PduWFj
013TMR3vx3tZo2JDYuIEAoFg1QgKBGpSi9qEUIe61KM+DWhII0IJI5wIImlM
E5oSRTOaE00LWtKK1rShLe1oTwyxdKAjnehMF7rSje70oCe96E0f+tKP/gxg
IIP4nh8YzI8MYSg/MYzhjGAkoxjNz4xhLOMYzwR+YSKTmMwUpvIr05jODGYy
i9nMYS7zmM8CFrKIxSxhKctYzgpWsorVrGEtv/E761jPBjayic1sYSvb2M4O
drKL3exhL/vYzwEOcojDHOEof/AnxzjOCf7ib05yin/4l9Oc4SznOM8FLnKJ
y1zhKte4zg1ucovb/Mcd7nKP+zzgIY94zBOe8j/PeM4LXvKK17zhLe8IxA8E
4hCXeAQRnwQkJBGJSUJSkvEBH5KcFKQkFalJw0ekJR3pyUBGPuYTMvEpmclC
VrKRnRzkJBe5yUNe8pGfzyhAQQpRmCIEU5RiFKcEJfmcLyhFab6kDGUpR3kq
8BVfU5FKVOYbqlCVb6lGdb6jBjWpRW1CqENd6lGfBjSkEaGEEU4EkTSmCU2J
ohnNiaYFLWlFa9rQlna0J4ZYOtCRTnSmC13pRnd60JNe9KYPfelHf94DTAGa
tA==
          "]], LineBox[CompressedData["
1:eJwNxGeADgQAANCP3BHO3iR7k50tK3tmzzp73dnZ8wbuZJQ9smVm700os+w9
ssoMlTLfj/eyhoY3CosTCARCNDIoEBjFaMYQQSRRRDOWcYwnhlgm8A0TmcRk
pvAt3zGVaUxnBjOZxWzmMJd5fM98FrCQRSxmCUtZxg8sZwUrWcVq1vAja1nH
ejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJCfOMRhjvAzv3CUYxznBCc5xa/8
xmnOcJZznOcCF7nEZa5wlWtc5wY3ucXv3OYOd7nHff7gTx7wkEc85glP+Ytn
POcFf/MP//KS//ifV7zmDW95RyA4EIhDXD4gHkEEE58EfEhCEpGYEJKQlGQk
JwUpSUVq0pCWdKQnAxnJxEdk5mOykJVsZCcHOclFbvKQl3zkpwAFKcQnFKYI
RSlGcUpQkk8pRWnKUJZylKcCFfmMSlSmClWpxudUpwY1qUVt6lCXetSnAQ1p
xBc0pglNaUZzWtCSVrSmDW1px5d8RSjt6UBHOtGZLnSlG93pQU/CCKcXvelD
X/rRnwF8zUAGMZghDGUYwxnBSEYxmjFEEEkU0YxlHOOJIZb3gWKN3g==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1.8060772339316775`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -1.8060772339316775`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxMW3lcjN/3b9/XmWnaZ6ZtSk2kxZIyR0hEKIlKaSEUFQlZS5usbYrsKtIu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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FV4EAQUBeCNMdjoBSnSXYqUoHQjOToVBAlhhIR0dzfSXUp3Sxl0gzQo
qLTSzb+Ph//ct/N2bvpm7aOiAwMCAlKImBuLIGITTBziEkIo8YhPAhKSiMQk
IYxwIogkKclIHtNPSlLxAan5kDSkJR3pyUBGMpGZLGQlG9nJQU5ykZs8fMTH
5OUT8pGfAhSkEJ9SmCJ8xucUpRjFKUFJSlGaMpSlHOWpQEUq8QWVqUJVqlGd
GkRRk1rUpg51qUd9GtCQRjSmCV/yFU1pxtc0pwXf0JJWtKYN39KWdkTTng50
pBPf0ZkudKUb39OdHvSkF73pQ1/60Z8BDGQQgxnCUIYxnBGMZBSjGcNYxjGe
CUxkEpOZwlSm8QPTmcFMZjGbOcxlHvNZwEIWsZglLGUZy/mRn1jBSlaxmjWs
ZR3r2cBGNrGZLWxlG9vZwU528TO72cNe9rGfX/iV3/idAxzkEIc5wlGOcZwT
nOQUpznDWc7xB+e5wEUucZkrXOUa1/mTv7jBTf7mH/7lFre5w13ucZ8H/Mf/
POQRj3nCU57xnBe85BWvecNbYsYfSCyCiE0wcYhLCKHEIz4JSEgiEpOEMMKJ
IJKkJCN54Pv/8g6ma4KS
          "]], LineBox[CompressedData["
1:eJwl0FV0FgQAhuF/iKR0N2Mb3d2MHGzkaERAlBbpVES6u1O6O1WkEVC6QcCi
u0MB4eF48bzX3/mCW3aK/jIoEAhUkDSkJR3pyUBGMpGZYLIQQihhZCUb2clB
TnKRmzzkJR/5KUBBClGYIhSlGMUpQUlKUZoylKUc4ZQP+n9nRSpRmSpEUJVq
RBJFdWpQk1rUpg7R1KUe9WlAQxrRmCZ8TFM+oRnNacGntOQzPqcVrWlDW9rR
ng58QUfen9uJznShK93oTg960ove9KEvX/E1/fiG/nzLAAYyiMEMYSjDGM4I
RjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7fMY/5LGAhi1jMEpayjOWs
YCWrWM0a1rKO9WxgI5vYzBa28j0/8CPb+Int7GAnu9jNHvayj5/ZzwEO8gu/
cojDHOEoxzjOCU5yitOc4SznOM8FfuMil7jM7/zBn/zF31zhKte4zg1ucovb
3OEu97jPAx7yiMc84SnPeM4LXvIP//KK17zhP94SiBEIBBGDD4jJh8QiNnGI
Szzi8xEJSEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjITTBZCCCWMrGQjOznI
SS5yk4e85CM/BShIIQpThKIUozglKEkpSlOGspQjnPJUoCKVqEwVIqhKNSKJ
ojo1qEktalOHaOpSj/o0oCGNaEwT3gEH/JHn
          "]], LineBox[CompressedData["
1:eJwNw+c6lgEAANA3d+KW+ptkZn9WWUkISXZkFjIislIIoWGPbBmhK3HO85zw
mPS7oTtBEFR6LywIIrxvpA+MMtoYY40z3ocmmGiSyaaYapoh080w0yyzfeRj
c8w1z3wLfGKhTy3ymcWWWOpzyyy3whdW+tIqX1ltjbXWWW+Djb62yWbf2GKr
bbbbYadvfWeX3fb43l777HfADw465EeHHfGTo4457oSTfnbKL3512hln/eac
8y743UWXXPaHP/3lb1dcdc11N9x0y2133PWPe+574KFHHnviqX8989wLL/3n
ldfe+N9bTz5XgA==
          "]], LineBox[CompressedData["
1:eJwN0+WDyAcAgOGfO91MmzjdDBPDdEw7bWqY3JjuyU33dG5iumvY1ORC5zYx
zd3pOP18eN7/4A1r0y28a4wgCMLkWkgQXOcGN7nFbe5wl3tEEEkU93nAQx7x
mCc85RnPeUE0L3nFa97wlncEoUEQgxBCiUksYhOHuMQjPglISCISk4SkJCM5
H5CClKQiNWlISzrS8yEZyEgmMhNGFrKSjezkICe5yE0e8pKP/BSgIIX4iMIU
oSgfU4zilKAkn1CK0pThU8pSjvJUoCKVqEwVqlKNz6hODWpSi9rUoS71CKc+
DWhIIxrThKY043Oa04KWtKI1X9CGtrTjS9rTgY50ojNd+Iqv6Uo3vqE7PehJ
L3rTh770oz8DGMggBvMtQxjKMIYzgpF8x/eMYjRjGMs4xjOBiUxiMlOYyjR+
YDozmMksZjOHucxjPgtYyCJ+5CcWs4SlLONnlrOClaxiNWtYyzrWs4GNbGIz
W9jKNrbzCzvYyS5+5Td2s4e97GM/v3OAgxziMEc4yh/8yV/8zTGOc4KTnOI0
ZzjLOc5zgYv8w7/8xyUuc4Wr/M81rnODm9ziNne4yz0iiCSK+zzgIY94zBOe
8oznvCCal7ziNW94yzuCmP4nhFDeA20jn/M=
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANCvdZdt12V31ZZbXLZtt2V7y7Vse8u2bWtpacu28X68F9Kk
fZV2YQKBQKiCggKBYMIRnghEJBKRiUJUohGdGMQkFrGJQ1ziEZ8EJCQRiUlC
UpKRnBSEkJJUpCYNaUlHejKQkUxkJgtZyUYo2clBTn7kJ3KRmzzkJR/5KUBB
fqYQhSlCUYpRnF8oQUlKUZoylKUc5alARSpRmSpUpRrVqUFNalGbOtSlHvVp
QEMa0ZgmNKUZzWlBS1rRmja05Vd+ox3t6UBHOtGZLnSlG93pQU960Zs+9KUf
/RnA7/zBQAYxmCEMZRjDGcFI/mQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZ
w1zmMZ8FLGQRf/E3i1nCUpaxnBWsZBWrWcNa1rGeDWxkE5vZwla2sZ0d7GQX
u9nDXvaxnwMc5BCHOcJRjnGcE5zkFKc5w1nOcZ4LXOQfLnGZK1zlGv9ynRvc
5Ba3+Y//ucNd7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvhEI
DgTC8ANhCSKYcIQnAhGJRGSiEJVoRCcGMYlFbOIQl3jEJwEJSURikpCUZCQn
BSGkJBWpSUNa0pGeDGQkE5nJQlayEUp2cpCT7xmAi4E=
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv2y3bbdm+fJfrsm3btrFlY0irbdWytWXbts33473UzTqH
dgoTCASyKk+EQCAv+chPAQpSiMIUoSjFCKI4JShJKUpThrIEE0I5ylOBilSi
MlWoSjVCqU4NalKL2tShLvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJ
znShK93oTg960ove9KEv/ejPAAYyiMEMYSjDGM4IRjKK0YxhLOMYzwQmMonJ
TGEq0/iZX5jODGYyi9nMYS7zmM8CFrKIxSxhKcv4ld/4nT9YzgpWsorV/Mka
1vIXf/MP61jPBv5lI5vYzBa2so3t7GAnu9jNHvayj/0c4CD/8T+HOMwRjnKM
45zgJKc4zRnOco7zXOAil7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8ozn
vOAlr3jNG97yjvd84COf+MwXvvKNQMRAIAxhCUd4IhCRSEQmClGJRnRiEJNY
xCYOcYlHfH4gAQlJRGKSkJRkJCcFKUlFatKQlnSkJwMZyURmfuQnspCVbGQn
BznJRW7ykJd85KcABSlEYYpQlGIEUZwSlKQUpSlDWYIJoRzlqUBFKlGZKlSl
GqFUpwY1qUVt6lCXetSnAQ1pRGOa8B2MfJSm
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "-", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.0125`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          "2.3079724199658678`"}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, -0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.0125 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == 2.3079724199658678`, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxEXHcgle8Xt/e81x4XlyvZSWnpPaW0ZaZERiSyk5S2vRqkpKRBiySVhvE+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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTnZt2Vpctrm4bJvLbtnWlm1utdyysWUb73m6eL//
9rv5/uAm7au0CwwICMgiQm4oQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jE
Iz4JSEgiEpOEpCQjiOQEk4KUpCI1aUhLOtKTgYxkInNIb7KSjR/4kezkICe5
yE0e8pKP/BSgIIUoTBGKUozi/EQJSlKK0pShLD9TjvJUoCKVqEwVqlKN6tSg
JrWoTR3qUo/6NKAhjWhME5ryC81oTgta0orW/Eob2tKO9nSgI53oTBe60o3u
9KAnvehNH/rSj/4MYCCDGMwQhjKM4YxgJL8xitGMYSzjGM8EJjKJyUxhKtOY
zu/MYCazmM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjj/4k/VsYCOb2MwW
trKN7exgJ7vYzR72so/9HOAghzjMEY5yjL/4m+Oc4B9OcorTnOEs5zjPBf7l
Ipe4zBWuco3r3OAmt7jNHe5yj/s84D/+5yGPeMwTnvKM57zgJa94zRve8o73
fOAjn/jMF74SMv5AQhGaMIQlHOGJQEQiEZkoRCUa0YlBTGIRmzjEJR7xSUBC
EpGYJCQlGUEkJ5gUpCQVqUlDWtKRngxkJBOZA7//rW9104XL
          "]], LineBox[CompressedData["
1:eJwV0Oc6FQAAgOHjUlwBsrNnkmST3VFW5YTK3iNlK2SLlBEp4/q8frzP8/3+
woOhko6wQCAwQ4SIJIoHRBNDLHHEk0AiD0kimRRSSSOdDDLJIpsccnlEHo/J
5wkFPKWQZxRRTAmllFFOBZVU8ZxqaqiljnoaaOQFQZp4ySuaaaGVNtp5zRve
cj8hxDs66aKb93zgIz300kc/AwwyxDAjjDLGOBNMMsU0n5jhM1+YZY55Flhk
iWVW+Mo3Vlljne9ssMkW2+ywyx77/OCAQ35yxC9+c8wJp5zxh3Mu+Msl//jP
FdfccMsdt/A/mA==
          "]], LineBox[CompressedData["
1:eJwV0OeDDwQAgOHf2ZsQsk8Z2XuTUUbJuOzsMrMpm2wiRSgqeyV7O2femXfm
2fPsvff2+PC8f8Ab3KpLSOegQCBQRdayjvWEsoEwNrKJzWxhK9sIJ4Lt7GAn
u9jNHiKJYi/72M8BDnKIaA5zhKMc4zgnOMkpTnOGs5wjhvNc4CKXuMwVrnKN
69zgJre4zR3uco/7POAhj3jME57yjOe84CWveM0b3r4fFSsQCCIWsYlDXOIR
nwQkJBGJSUJSkpGcFHxASlKRmg9JQ1rS8RHpyUBGMpGZLGQlmGx8zCdkJwc5
ycWn5CYPeclHfgpQkEIUpghFKUZxSlCSUpSmDGUpR3k+owIVqURlPucLqlCV
alTnS76iBl9Tk1rUpg4hfENd6lGfBjSkEY35liY0pRnNaUFLWvEd39OaNrSl
He3pwA90pBOd6UJXutGdHvTkR36iF73pQ1/60Z8BDGQQPzOYIQxlGMMZwUhG
MZpfGMNYfmUcv/E745nAH0xkEpP5k7+YwlT+5h/+ZRrTmcFMZjGbOcxlHvNZ
wH8s5H8WsZglLGUZy1nBSlaxmjWsZR3rCWUDYWxkE5vZwla2EU4E29nBTnax
mz1EEsVe9rGfAxzkENEc5ghHOcZxTnCSU5zmDGc5RwznucBFLnGZK1zlGte5
wU1ucZs73OUe93nAQx7xmCc85RnPecFLXvEONAy/Nw==
          "]], LineBox[CompressedData["
1:eJwN01VjkAUAQNFvQY2O0TUadCCN0iWC0iUo3V3S3Y2AhCCldIeCgnQJKN0o
KN1Id52Hc//BjWraqUbHkCAIouVNaBC85R1BWBCEEEoY4cQgJrGITRwiiEs8
4pOAhCQiMUlISjIiSU4KUpKK1KQhLelITwYyEkUmMpOFrGQjOznISS4+4EOi
yU0ePiIv+chPAQpSiMIU4WM+oSjFKE4JSlKK0pShLOUoz6dU4DMqUonP+YLK
VKEq1ahODWpSi9rUoS5fUo/6fMXXNKAhjWhME5rSjOa0oCWtaE0b2tKO9nSg
I53oTBe60o1v6E4PetKL3vShL/3ozwAGMojBDGEowxjOCEYyitGMYSzjGM8E
vmUik5jMd0xhKtOYzvfMYCY/MIvZzGEu8/iRn5jPAhayiMUsYSnLWM4KVrKK
1axhLev4mV9YzwZ+5Tc2sonf2cwWtrKN7exgJ7vYzR728gf72M8B/uQvDnKI
wxzhKMc4zglOcorTnOEs5/ibfzjPBf7lPy5yictc4SrXuM4NbnKL29zhLvf4
n/s84CGPeMwTnvKM57zgJa94zRve8o4g3P+EEkY4MYhJLGIThwjiEo/4JCAh
iUhMEpKSjEiSk4KUpCI1aUhLOtKTgYxEkYnMZCEr2chODnLyHlggi2c=
          "]], LineBox[CompressedData["
1:eJwNxFVgFQQAAMBHS4NK55CQrtG5DTZYEKNbUkIa6VCULpVQQGmlpbuRTmmQ
7lLpVOI+7oJadY3tEicQCAQrX/xAID8FKEghClOEohSjOMGUoCSlKE0ZylKO
8lSgIpWoTAihhFGFqoQTQTWqE0kU0cRQg5rUojax1KEu9ahPAxrSiMY0oSnN
aE4LPqMlrWhNG9rSjs9pTwc60okv6EwXutKN7vSgJ734kt70oS/96M8ABjKI
wQzhK75mKN/wLcMYzghGMorRjGEs4xjPBL7je35gIpOYzBR+5CemMo3p/Mwv
zGAms5jNHOYyj1/5jfksYCGLWMwSlvI7y1jOClayitWsYS3rWM8GNrKJzWxh
K9vYzg528ge72M0e9rKP/RzgIIc4zBGO8ifHOM4JTnKK05zhLOf4i/Nc4CKX
uMwVrnKN69zgJre4zR3uco/7/M0//MsDHvKIxzzhKc94zgte8orX/Mf/vOEt
7wgkCATiEJd4xCcBCUnEByQmCUlJRnJSkJJUpOZDPuJj0pCWdKQnAxnJRGay
kJVsZCeIHHxCTnKRmzx8Sl7ykZ8CFKQQhSlCUYpRnGBKUJJSlKYMZSlHeSpQ
kUpUJoRQwqhCVcKJoBrViSSKaGKoQU1qUZtY6lCXetSnAQ1pRGOa0JRmvAep
EJRN
          "]], LineBox[CompressedData["
1:eJwNxGOAFgYAANAv23aXbQ/ZtnVZdxlD2rJt27Zt27Zb2FZrvR/vBQWH1ggJ
EwgEEqhJhECgKc1oTjAtaEkrWtOGtrSjPR3oSCdCCKUzXehKN7rTg570ojd9
+IVf+Y3f6Us/+jOAgfzBnwxiMEMYyjCGM4KRjGI0YxjLOMYzgYlMYjJTmMo0
pjODmcxiNnOYyzzms4CFLGIxS1jKMpazgpWsYjVrWMs61rOBjWxiM1vYyja2
s4Od7GI3e9jLPvZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5z
g5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zFx/4yCc+8zf/8C9f
+Mp/fON/AhEDgTCEJRzhiUBEIhGZKEQlGtGJQUxiEZs4xCUe8UlAQhKRmCQk
JRnJSUFKUpGaINKQlnSkJwMZyURmspCVbGQnBznJRW7ykJd85KcABSlEYYrw
Az/yEz9TlGIUpwQlKUVpylCWcpSnAhWpRGWqUJVqVKcGNalFbepQl3rUpwEN
aURjmtCUZjQnmBa0pBWtaUNb2tGeDnSkEyGE0pkudOU76zCPrg==
          "]]},
        RowBox[{
          RowBox[{"Im", "[", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.1296341426196948`", "\[VeryThinSpace]"}], "+", 
                  RowBox[{"0.9915618937147881`", " ", "\[ImaginaryI]"}]}], 
                ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}]]}], "+", 
                  TagBox["x", HoldForm], "+", 
                  RowBox[{"0.0125`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TagBox["x", HoldForm], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                    TagBox["y", HoldForm]}]}], ")"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "2.3079724199658678`"}]}]],
       Annotation[#, 
        Im[Complex[
           0.1296341426196948, 0.9915618937147881] (-
            E^(HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y]) + 
           HoldForm[$CellContext`x] + 
           0.0125 (HoldForm[$CellContext`x] + 
              Complex[0, 1] HoldForm[$CellContext`y])^2 + 
           Complex[0, 1] HoldForm[$CellContext`y])] == -2.3079724199658678`, 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-10, 10}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.923042691818761*^9, 3.9230427049909563`*^9}},
 CellLabel->"Out[80]=",ExpressionUUID->"f1707886-8b40-47c1-bcd6-d67d66a71272"]
}, Open  ]]
},
WindowSize->{572.4, 626.4},
WindowMargins->{{476.4, Automatic}, {22.800000000000068`, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e5281396-2814-4095-a127-df77454ffbf6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1894, 54, 146, "Input",ExpressionUUID->"ef491769-be7d-4e60-916a-eb27ca4142b0"],
Cell[2477, 78, 32775, 566, 371, "Output",ExpressionUUID->"32571cf6-bd00-4bd9-9bb9-8874aba19071"]
}, Open  ]],
Cell[35267, 647, 614, 13, 28, "Input",ExpressionUUID->"775d690e-0232-4be0-8d08-2bbdc14af4b3"],
Cell[CellGroupData[{
Cell[35906, 664, 590, 15, 28, "Input",ExpressionUUID->"0976903d-3eb3-4b68-8f3e-f147a78e7fb3"],
Cell[36499, 681, 449, 8, 32, "Output",ExpressionUUID->"9b4b1b30-1d8e-4a71-9aa6-391de23fb254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36985, 694, 444, 7, 28, "Input",ExpressionUUID->"7fbd323f-9671-4740-bbf0-7667a128813e"],
Cell[37432, 703, 336, 6, 32, "Output",ExpressionUUID->"5414d3c6-019f-4503-b4ba-efd85564d7ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37805, 714, 529, 11, 49, "Input",ExpressionUUID->"dc247c8a-c0a5-48fe-b985-b8a88bb1ecd4"],
Cell[38337, 727, 191, 2, 32, "Output",ExpressionUUID->"5663c87f-31eb-4466-ae72-010019a9bfe4"]
}, Open  ]],
Cell[38543, 732, 154, 3, 28, "Input",ExpressionUUID->"f20e5b6d-0138-48b2-b2f3-f4ae255c2c8b"],
Cell[CellGroupData[{
Cell[38722, 739, 1591, 48, 146, "Input",ExpressionUUID->"72f68a73-4861-46d9-ad37-bb882ab41f24"],
Cell[40316, 789, 32039, 556, 371, "Output",ExpressionUUID->"fa4e47ba-c862-4fae-8a9b-7f519f8ebba4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72392, 1350, 227, 4, 28, "Input",ExpressionUUID->"77a7d244-b1d6-4447-979b-7f389132d2e4"],
Cell[72622, 1356, 63734, 1091, 371, "Output",ExpressionUUID->"88549dc9-7b02-4238-8248-c980e92a5160"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136393, 2452, 1600, 48, 107, "Input",ExpressionUUID->"3ebe7fb1-381a-451e-b5f9-5f907a46476e"],
Cell[137996, 2502, 28962, 502, 371, "Output",ExpressionUUID->"db595d0c-47be-478c-8013-97eb117b4284"]
}, Open  ]],
Cell[166973, 3007, 244, 6, 45, "Subitem",ExpressionUUID->"6181c2b4-1700-473f-bfff-a3a5bc3820c8"],
Cell[CellGroupData[{
Cell[167242, 3017, 1515, 43, 107, "Input",ExpressionUUID->"3a95e05b-a800-4604-aa5a-fe0ce87f80bd"],
Cell[168760, 3062, 36860, 634, 371, "Output",ExpressionUUID->"cbad7fe5-e20c-435a-9761-11628f3a3170"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205657, 3701, 1628, 44, 88, "Input",ExpressionUUID->"c1e1f311-c0ed-43b6-b82e-a93d8d5808a3"],
Cell[207288, 3747, 37230, 637, 371, "Output",ExpressionUUID->"214fd7c3-7810-4f5e-9223-3abc8aabb4be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244555, 4389, 251, 4, 28, "Input",ExpressionUUID->"b9eb8ad4-08fd-4779-9d37-5e47f14977f1"],
Cell[244809, 4395, 44669, 770, 371, "Output",ExpressionUUID->"30dafbfd-5b6f-4e1e-8175-a2baa8db1ed5"]
}, Open  ]],
Cell[289493, 5168, 403, 8, 95, "Item",ExpressionUUID->"e2c8ac68-49e1-4335-8ccc-96b124f77e4f"],
Cell[CellGroupData[{
Cell[289921, 5180, 1387, 39, 107, "Input",ExpressionUUID->"0d93976d-ff7e-4ed7-97da-a6c279b3c036"],
Cell[291311, 5221, 36657, 630, 371, "Output",ExpressionUUID->"5023c9f2-8d83-4ed6-b59d-c0b87fa17f85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328005, 5856, 1388, 38, 107, "Input",ExpressionUUID->"37c792aa-0f26-4449-8229-2b5f78400af7"],
Cell[329396, 5896, 36265, 627, 371, "Output",ExpressionUUID->"3bbf38a8-387f-43c2-8da8-b55a2bed96bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365698, 6528, 247, 4, 28, "Input",ExpressionUUID->"81afcfc3-f1fd-4ba7-8d84-afd274b26806"],
Cell[365948, 6534, 44654, 774, 371, "Output",ExpressionUUID->"5a7df722-7811-4c5b-8cc1-f33db3df65b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410639, 7313, 301, 6, 28, "Input",ExpressionUUID->"72bab0e8-4f0d-4e5e-9954-f1ed8063e187"],
Cell[410943, 7321, 88175, 1512, 371, "Output",ExpressionUUID->"b5fc1e5d-e78a-44bd-810e-e985b95796fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499155, 8838, 231, 5, 28, "Input",ExpressionUUID->"145077aa-99ee-403c-a95c-5be726dea6df"],
Cell[499389, 8845, 143575, 2431, 371, "Output",ExpressionUUID->"fd7c7a68-fc6c-4bc2-a6cd-0420bc83cd98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643001, 11281, 278, 5, 28, "Input",ExpressionUUID->"45650fab-1166-4e3d-afe2-d8d27fb5ee5c"],
Cell[643282, 11288, 178, 2, 32, "Output",ExpressionUUID->"f5a70421-a59d-4c89-a4c9-f53649a8077a"]
}, Open  ]],
Cell[643475, 11293, 250, 6, 32, "Item",ExpressionUUID->"a8c13a88-475b-4680-b43f-a5c696b73f4f"],
Cell[CellGroupData[{
Cell[643750, 11303, 1366, 39, 107, "Input",ExpressionUUID->"b0052b00-237b-4b47-be92-cc2ef2e922fa"],
Cell[645119, 11344, 36016, 622, 371, "Output",ExpressionUUID->"b3718ee8-c120-4e70-91d2-fcbf95d94050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[681172, 11971, 1335, 37, 107, "Input",ExpressionUUID->"e858fea4-6f7c-403a-aa36-0d6f0cd0c914"],
Cell[682510, 12010, 36513, 629, 371, "Output",ExpressionUUID->"d4fbe509-f450-43fd-93ac-f1157ede68f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[719060, 12644, 296, 6, 28, "Input",ExpressionUUID->"ffcc9b13-e2bd-4dd6-9227-0187b7266b36"],
Cell[719359, 12652, 143273, 2426, 395, "Output",ExpressionUUID->"f1707886-8b40-47c1-bcd6-d67d66a71272"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


